Rank-Conditioned Sample Reuse for the Plackett--Luce Best-of-$K$ Objective

We study the coupled objective J_K^WOR = E_{S ~ PL-WOR_K}[max_{i in S} R_i]: the expected maximum reward of a size-K Plackett-Luce draw without replacement, the law of Gumbel-Top-K / Stochastic Beam Search decoding. This estimand differs from the conventional i.i.d. objective J_K^iid = E[max_{i<=K} R_i] targeted by existing sample-reuse Max@K estimators, and reusing their i.i.d. weights under the coupled sampler is provably biased (a closed-form three-item instance gives E[g_iid] = (4/5) grad J_K^WOR exactly; pass@K under the coupled sampler is the binary-reward special case). Generic joint-score REINFORCE is already unbiased for J_K^WOR; what it lacks is sample reuse. Our contribution is to instantiate standard rank-conditioned Horvitz-Thompson estimation for the J_K^WOR subset total: from one Gumbel-Top-n pool (n>K) and its observed priority threshold we build an estimator that reuses all C(n,K) embedded K-subsets, unbiased with an unbiased exact score-function surrogate gradient, plus a reward-sorted Max-specific dynamic program that collapses the C(n,K)-term subset sum (with K!-cost set probabilities) exactly to a one-dimensional integral. A fixed-Q quadrature evaluation costs O(n log n + nKQ) arithmetic and is numerically, not algebraically, exact; no epsilon-approximation rate is certified. Each nonzero degree-K Horvitz-Thompson term has finite second moment exactly when n >= 2K; under the same assumptions the full surrogate gradient has finite second moment whenever n >= 2K (sharpness there is open). At K=1 the construction recovers classical priority sampling. All quantities require only the values and differentiable computation graphs of the n+1 drawn items' probabilities, so finite structured sequence policies sampled by exact SBS are covered. A certified finite-Q quadrature bound and countably infinite support remain open. Validation code is included as ancillary files.

==> anc/LICENSE <==
MIT License

Copyright (c) 2026 Midhun Xavier

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/README.md <==
# Ancillary files: numerical certificates for "Rank-Conditioned Sample Reuse for the Plackett-Luce Best-of-K Objective"

Self-contained reference implementation and the numerical-certification suite cited in
the paper. These are finite-model identity checks, stress tests, and timing diagnostics;
they are not an application benchmark. Everything runs on CPU in minutes.

Notation: the code's `k` is the paper's `K` (the coupled draw size), `n` is the pool
size, and `J_K` in docstrings is the paper's coupled objective `J_K^WOR`.

The ancillary code is released under the MIT license in `LICENSE`. Canonical
repository: https://github.com/midhunxavier/rank-conditioned-sample-reuse (the arXiv
ancillary archive is the immutable snapshot for the paper).

## Requirements

The archived run used Python 3.12.8 and the exact package versions in:

```
pip install -r requirements.txt
```

(`requirements.txt` pins the versions the suite was validated with.)

## Reproduce the validation suite

From this `anc/` directory:

```
python3 -m pytest tests -q
```

This runs, among others:

| Test | Paper claim |
|---|---|
| `tests/test_maxk_wor.py::TestValueIdentity` / `TestGradientIdentity` | value / gradient identities `E[J_hat]=J_K^WOR`, `E[g]=grad J_K^WOR` vs. exact enumeration (Thm. 1, Prop. 1) |
| `tests/test_maxk_wor.py::TestFineGridAccuracy` | declared finite-model value/gradient identity cell reaches <1e-11 error on the finer kappa-grid; residual contracts under refinement |
| `tests/test_maxk_wor.py::TestPolyTimeEstimator` | collapsed O(nkQ) form == brute force (~2e-13); scales to (16,8) |
| `tests/test_maxk_wor.py::TestSecondMoment` | finite second moment for n>=2K, divergence for n<2K (Remark 1) |
| `tests/test_gradient_moment.py` | the pointwise score bounds and master gradient inequality behind the full-gradient second-moment result (Prop. 2 / App. B), by autodiff, incl. extreme thresholds |
| `tests/test_maxk_wor.py::TestKappaDetach` | the threshold kappa must be stop-gradiented (Prop. 1 footnote) |
| `tests/test_maxk_wor.py::TestStrictMode` | strict vs defensive numerics split; the defensive clamps are a real, flagged bias |
| `tests/test_maxk_wor.py::TestPoolOnly` | pool-only (sequence-scale) forms equal the flat-softmax forms (Corollary 1) |
| `tests/test_maxk_wor.py::TestQuadratureStress` | poly-vs-brute residual across skew/(n,k) and node budgets Q |
| `tests/test_gumbel_sampler.py` | sampler marginals; 4e5-draw Monte-Carlo degree-1 Horvitz-Thompson total |
| `tests/test_sbs.py` | finite structured-policy certificate: exact sequence log-probabilities, first-sample and ordered-pair PL laws, threshold ordering, and pool-only estimator equality |
| `tests/test_coupled_bias_certificate.py` | Observations 1-2 (POMO needs no correction; coupling biases the naive weights), incl. the closed-form 3-item instance `E[naive] = (4/5) grad J_K` |
| `tests/test_bias_regime_map.py` | the Figure 1 bias sweep machinery |

## Reproduce Table 2 (gradient-variance comparison)

```
PYTHONPATH=. python3 src/experiments/variance_comparison.py
```

(~20-40 min single-core: 3 configs x 5 geometries x 3 seeds x 2 baselines x 3 methods
x 4,000 draws; prints cost-normalized median [IQR], bias, tail diagnostics (p95/max
single-draw gradient norm), and ms/draw per cell. Both baselines target the coupled
objective J_K^WOR: the oracle uses its exact enumerable value, the EMA estimates it
online.)

## Reproduce the Figure 1 sweep

```
PYTHONPATH=. python3 src/experiments/bias_regime_map.py --help
```

## Layout

- `src/estimators/maxk_wor.py` — the estimator ("star"), its collapsed O(nkQ) form,
  the pool-only (sequence-scale) variants, the sampler log-density, and the training
  losses. Strict, no-clamp/no-truncation behavior is the scientific default; the
  explicitly biased defensive mode is opt-in. The integral remains finite-Q quadrature.
- `src/samplers/gumbel.py` — Gumbel-Top-n WOR sampler, inclusion probabilities,
  priority threshold.
- `src/algorithms/coupled_mechanism.py` — the mechanism-level training step used by
  the variance comparison (joint-score / corrected-HT / naive arms).
- `tests/` — the validation suite (pytest).

Timings in the paper were measured on an Apple M4 (single core, float64, Q=96);
absolute wall-clocks are hardware-dependent.


==> anc/requirements.txt <==
# Exact environment used for the archived validation run (Python 3.12.8).
torch==2.8.0
numpy==1.26.4
pytest==8.2.1
matplotlib==3.10.3   # only for src/experiments/bias_regime_map.py (the figure)


==> anc/src/__init__.py <==
# Principled Best-of-K RL - Source Package


==> anc/src/algorithms/__init__.py <==
"""RL algorithm modules (Phase 3+).

This package contains RL4CO-compatible algorithm classes that use the Max@K
estimators from :mod:`src.estimators`.
"""

from src.algorithms.leader_reward import LeaderRewardPOMO
from src.algorithms.maxk_pomo import MaxKPOMO

__all__ = [
    "LeaderRewardPOMO",
    "MaxKPOMO",
]


==> anc/src/algorithms/coupled_mechanism.py <==
"""Model-agnostic training step for the coupled-sampling mechanism tier.

The harness the AM/POMO encoder plugs into for the RESEARCH_PLAN v3 mechanism
experiment (M0/M1/M2/M3). Given per-item logits (e.g. the encoder's first-action
scores over the nodes) and a reward per item (its greedy completion's -tour
length), it draws a size-n pool and forms the loss for one of the regimes:

  * "independent" (M0) — i.i.d. draw (with replacement) + the naive i.i.d. Max@K
    value; the honest baseline, unbiased for the i.i.d. best-of-k objective (Lemma 1).
  * "naive"       (M1) — coupled WOR draw + the SAME naive i.i.d. value; biased,
    because the coupling correction is missing (Lemma 2 / the thing we expose).
  * "corrected"   (M2) — coupled WOR draw + the certified `coupled_maxk_loss`;
    unbiased for the WOR best-of-k objective.
  * "joint_score" (M3) — Gadetsky-style Plackett-Luce joint-score REINFORCE: score
    a fresh k-item WOR draw by its ordered PL log-prob, advantage = realized
    best-of-k minus a mean baseline. Also unbiased for grad J_K, but the whole
    k-draw is scored jointly (no per-item HT/order-stat weights) — the variance
    yardstick M2's structured estimator is meant to beat.

CONTROL VARIATE. All four regimes use the SAME detached reward-mean baseline (the
instance's mean greedy reward), in the same score-function surrogate shape, so a
difference between arms is attributable to the gradient regime (naive i.i.d. value
vs coupled HT correction), NOT to a mismatched variance-reduction scheme. (Earlier
M0/M1 used SubLOO while only M2 had the mean baseline — that confound is removed.)

TRACTABILITY. `coupled_maxk_loss` enumerates C(n,k) subsets x k! orderings and is
feasible only at small (n, k). `coupled_maxk_loss_polytime` uses the proved
O(n*k*Q) subset-sum collapse and supports n=18,k=8 and larger pools. Only pool
entries of `rewards` are read, so the encoder need only complete the drawn items.
"""

from __future__ import annotations

from dataclasses import dataclass
from typing import Literal

import torch
from torch import Tensor

from src.estimators.maxk_reward import maxk_reward_estimate
from src.estimators.maxk_wor import coupled_maxk_loss, coupled_maxk_loss_polytime
from src.samplers.gumbel import gumbel_topk_wor, perturb

MechanismMethod = Literal["independent", "naive", "corrected", "joint_score"]


@dataclass
class MechanismOutput:
    loss: Tensor          # scalar; minimizing it ascends the (regime's) best-of-k objective
    pool: Tensor          # [n] drawn item indices
    kappa: Tensor         # priority threshold ((n+1)-th perturbed value; nan for independent)
    threshold_item: int   # the (n+1)-th item (-1 for independent)


def draw_wor_pool(
    logits: Tensor, n: int, *, generator: torch.Generator | None = None
) -> tuple[Tensor, Tensor, int]:
    """Gumbel-Top-k without-replacement draw of n items + its priority threshold.

    Returns (pool [n] descending-perturbed, kappa = the (n+1)-th perturbed value,
    threshold_item = the (n+1)-th item). Requires n < M so a threshold item exists.
    """
    m = logits.shape[-1]
    if not 1 <= n < m:
        raise ValueError(f"need 1 <= n < M={m} (an (n+1)-th item), got n={n}")
    g = perturb(logits, generator=generator)
    order = torch.argsort(g, descending=True)
    pool = order[:n]
    threshold_item = int(order[n].item())
    kappa = g[order[n]]
    return pool, kappa, threshold_item


def _iid_maxk_loss(
    logits: Tensor, idx: Tensor, rewards: Tensor, k: int, *, baseline: Tensor | float
) -> Tensor:
    """Naive i.i.d. Max@K surrogate with the SHARED reward-mean baseline (matched to M2).

    Mirrors the corrected loss's structure so M0/M1/M2 differ ONLY in the gradient
    regime, not the control variate:

        L = -(V_iid + (stop_grad(V_iid) - baseline) * log f_iid),

    where V_iid = the average subset-max over the pool (`maxk_reward_estimate`: the
    naive best-of-k VALUE that treats the pool as the population, with NO 1/prod q_i
    coupling correction) and log f_iid = sum_i log p_i is the i.i.d. pool log-density.
    Rewards are detached, so V_iid carries no logit-gradient and the estimator reduces
    to the score-function term (V_iid - baseline) * grad log f_iid. On a WOR draw (M1)
    this is the naive/biased gradient; on an i.i.d. draw (M0) the honest one. The
    baseline is the SAME detached reward-mean the corrected loss uses.
    """
    v_iid = maxk_reward_estimate(rewards[idx], k)  # scalar; constant wrt logits
    log_f_iid = torch.log_softmax(logits, dim=-1)[idx].sum()
    return -(v_iid + (v_iid.detach() - baseline) * log_f_iid)


def mechanism_step(
    logits: Tensor,
    rewards: Tensor,
    k: int,
    n: int,
    method: MechanismMethod,
    *,
    generator: torch.Generator | None = None,
    poly_time: bool = False,
    num_quad: int = 96,
) -> MechanismOutput:
    """One mechanism training step for the given regime. See module docstring.

    `poly_time=True` uses the O(n*k*Q) corrected estimator instead of the
    brute-force one — required for the plan's n=18,k=8 (brute-force is ~2e9 terms).
    It matches the brute-force loss to ~2e-13, so the certified unbiasedness holds.
    """
    # Shared control variate for EVERY regime: the instance's detached mean greedy
    # reward. Draw-independent, so E[baseline * grad log f] = 0 (estimator stays
    # unbiased) and — critically — M0/M1/M2/M3 all use the identical variance
    # reduction, so an arm-to-arm difference is attributable to the gradient regime,
    # not to a mismatched baseline (the confound: only M2 used to carry this).
    baseline = rewards.mean().detach()

    if method == "independent":
        probs = torch.softmax(logits, dim=-1)
        idx = torch.multinomial(probs, n, replacement=True, generator=generator)
        loss = _iid_maxk_loss(logits, idx, rewards, k, baseline=baseline)
        return MechanismOutput(
            loss=loss, pool=idx, kappa=logits.new_full((), float("nan")), threshold_item=-1
        )

    if method == "joint_score":
        # M3 (Gadetsky): the Plackett-Luce joint-score REINFORCE for J_K = E[max of a
        # fresh k-item WOR draw]. Draw k items WOR, score with the PL log-prob of the
        # ordered draw, advantage = realized best-of-k minus the shared mean baseline.
        # Unbiased for grad J_K; the variance yardstick against M2's HT/order-stat form.
        s = gumbel_topk_wor(logits, k, generator=generator)
        best = rewards[s.indices].max()
        loss = -((best - baseline).detach() * s.log_prob)
        return MechanismOutput(
            loss=loss, pool=s.indices, kappa=s.threshold, threshold_item=-1
        )

    pool, kappa, threshold_item = draw_wor_pool(logits, n, generator=generator)
    if method == "naive":
        loss = _iid_maxk_loss(logits, pool, rewards, k, baseline=baseline)  # iid value on a WOR draw
    elif method == "corrected":
        if poly_time:
            loss = coupled_maxk_loss_polytime(
                logits, pool, threshold_item, rewards, k, kappa,
                num_quad=num_quad, baseline=baseline,
            )
        else:
            loss = coupled_maxk_loss(
                logits, pool, threshold_item, rewards, k, kappa, baseline=baseline
            )
    else:
        raise ValueError(f"unknown method: {method!r}")
    return MechanismOutput(loss=loss, pool=pool, kappa=kappa, threshold_item=threshold_item)


==> anc/src/estimators/__init__.py <==
# Estimators subpackage
from src.estimators.baselines import (
    apply_sample_loo,
    sample_loo_baseline,
    subloo_weights,
)
from src.estimators.maxk_reward import maxk_reward_estimate, maxk_reward_weights
from src.estimators.maxk_gradient import maxk_gradient_weights
from src.estimators.maxk_wor import (
    coupled_maxk_loss,
    coupled_maxk_loss_polytime,
    maxk_wor_estimate,
    maxk_wor_estimate_polytime,
    pl_set_prob,
    sampler_log_density,
)

__all__ = [
    "apply_sample_loo",
    "coupled_maxk_loss",
    "coupled_maxk_loss_polytime",
    "maxk_gradient_weights",
    "maxk_reward_estimate",
    "maxk_reward_weights",
    "maxk_wor_estimate",
    "maxk_wor_estimate_polytime",
    "pl_set_prob",
    "sample_loo_baseline",
    "sampler_log_density",
    "subloo_weights",
]


==> anc/src/estimators/baselines.py <==
"""Leave-one-out baselines for Max@K gradient estimators.

Implements Sample-LOO and SubLOO baselines from Task 1.3:

Sample-LOO baseline (Definition 2.1):
    b_i^LOO = (1 / C(n-1, K)) * sum_{S subset [n]\\{i}, |S|=K} max_{j in S} R_j

SubLOO weights (Proposition 2.1):
    \tilde{s}_{(i)} = (1 / C(n, K)) * sum_{m=K..i} C(m-2, K-2)
                     * (R_{(i)} - R_{(m-1)}) * 1[i >= K]

References:
    - docs/Tasks/Task1/task1.3/loo_variance_reduction.md
    - docs/PRD.md §9.2.2
"""

from __future__ import annotations

import math
from typing import Any, Optional

import torch

_INTERNAL_DTYPE = torch.float64

_SAMPLE_LOO_COEFF_VALUES_CACHE: dict[
    tuple[int, int], tuple[tuple[float, ...], tuple[float, ...]]
] = {}
_SAMPLE_LOO_COEFF_TENSOR_CACHE: dict[
    tuple[int, int, str], tuple[torch.Tensor, torch.Tensor]
] = {}

_SUBLOO_COEFF_VALUES_CACHE: dict[tuple[int, int], tuple[float, ...]] = {}
_SUBLOO_COEFF_TENSOR_CACHE: dict[tuple[int, int, str], torch.Tensor] = {}


def _device_to_key(device: Optional[torch.device]) -> str:
    return "cpu" if device is None else str(device)


def _sample_loo_coefficients(
    n: int,
    k: int,
    *,
    device: Optional[torch.device],
) -> tuple[torch.Tensor, torch.Tensor]:
    """Return cached Sample-LOO coefficient tensors for given (n, k).

    Coefficients are stored as float64 to avoid overflow in float32 when n is
    large (e.g., n=128) and rewards are not tiny.

    Args:
        n: Number of samples.
        k: The K in Max@K objective (1 <= k < n).
        device: Target device for the tensors.

    Returns:
        Tuple (coeff_keep, coeff_shift), each a float64 tensor of shape [n].
    """
    values_key = (n, k)
    coeff_values = _SAMPLE_LOO_COEFF_VALUES_CACHE.get(values_key)
    if coeff_values is None:
        coeff_keep_values: list[float] = [0.0] * n
        coeff_shift_values: list[float] = [0.0] * n
        for rank in range(1, n + 1):
            if rank >= k:
                coeff_keep_values[rank - 1] = math.comb(rank - 1, k - 1)
            if rank >= k + 1:
                coeff_shift_values[rank - 1] = math.comb(rank - 2, k - 1)
        coeff_values = (tuple(coeff_keep_values), tuple(coeff_shift_values))
        _SAMPLE_LOO_COEFF_VALUES_CACHE[values_key] = coeff_values

    tensor_key = (n, k, _device_to_key(device))
    coeff_tensors = _SAMPLE_LOO_COEFF_TENSOR_CACHE.get(tensor_key)
    if coeff_tensors is None:
        kwargs: dict[str, Any] = {"dtype": _INTERNAL_DTYPE}
        if device is not None:
            kwargs["device"] = device
        coeff_keep = torch.tensor(coeff_values[0], **kwargs)
        coeff_shift = torch.tensor(coeff_values[1], **kwargs)
        coeff_tensors = (coeff_keep, coeff_shift)
        _SAMPLE_LOO_COEFF_TENSOR_CACHE[tensor_key] = coeff_tensors

    return coeff_tensors


def _subloo_coefficients(
    n: int,
    k: int,
    *,
    device: Optional[torch.device],
) -> torch.Tensor:
    """Return cached SubLOO coefficient tensor coeff_rank for given (n, k).

    Args:
        n: Number of samples.
        k: The K in Max@K objective (2 <= k <= n).
        device: Target device for the tensor.

    Returns:
        Float64 tensor coeff_rank of shape [n + 1] with coeff_rank[rank] =
        C(rank-2, k-2) for rank in [k..n], and 0 elsewhere.
    """
    values_key = (n, k)
    coeff_values = _SUBLOO_COEFF_VALUES_CACHE.get(values_key)
    if coeff_values is None:
        values: list[float] = [0.0] * (n + 1)
        for rank in range(k, n + 1):
            values[rank] = math.comb(rank - 2, k - 2)
        coeff_values = tuple(values)
        _SUBLOO_COEFF_VALUES_CACHE[values_key] = coeff_values

    tensor_key = (n, k, _device_to_key(device))
    coeff_rank = _SUBLOO_COEFF_TENSOR_CACHE.get(tensor_key)
    if coeff_rank is None:
        kwargs: dict[str, Any] = {"dtype": _INTERNAL_DTYPE}
        if device is not None:
            kwargs["device"] = device
        coeff_rank = torch.tensor(coeff_values, **kwargs)
        _SUBLOO_COEFF_TENSOR_CACHE[tensor_key] = coeff_rank

    return coeff_rank


def sample_loo_baseline(
    rewards: torch.Tensor,
    k: int,
    *,
    stable_sort: bool = True,
) -> torch.Tensor:
    """Compute Sample-LOO baselines for each sample.

    Args:
        rewards: Tensor of shape [n] or [batch, n] containing reward values.
            Non-floating tensors are converted to float64 for computation.
            For numerical stability, computations are performed in float64 and
            cast back to the input dtype at the end.
        k: The K in Max@K objective (1 <= k < n).
        stable_sort: If True, use stable sorting (deterministic tie-breaking).

    Returns:
        Tensor of shape [n] or [batch, n] with b_i^LOO values aligned to the
        original sample order.

    Raises:
        ValueError: If rewards has invalid shape or k is out of range.
    """
    squeeze_output = False
    if rewards.ndim == 1:
        rewards = rewards.unsqueeze(0)
        squeeze_output = True

    if rewards.ndim != 2:
        raise ValueError(f"rewards must be 1D or 2D, got ndim={rewards.ndim}")

    n = rewards.shape[-1]
    if k < 1 or k >= n:
        raise ValueError(f"k must satisfy 1 <= k < n, got k={k}, n={n}")

    output_dtype = rewards.dtype if rewards.is_floating_point() else _INTERNAL_DTYPE

    compute_rewards = rewards
    if not compute_rewards.is_floating_point():
        compute_rewards = compute_rewards.to(_INTERNAL_DTYPE)

    sorted_rewards, sorted_indices = torch.sort(
        compute_rewards, dim=-1, stable=stable_sort
    )
    sorted_rewards = sorted_rewards.to(_INTERNAL_DTYPE)

    device = sorted_rewards.device

    coeff_keep, coeff_shift = _sample_loo_coefficients(n, k, device=device)

    keep_weighted = sorted_rewards * coeff_keep
    shift_weighted = sorted_rewards * coeff_shift

    prefix_keep = torch.zeros(
        (*sorted_rewards.shape[:-1], n + 1), dtype=_INTERNAL_DTYPE, device=device
    )
    prefix_shift = torch.zeros_like(prefix_keep)

    prefix_keep[..., 1:] = torch.cumsum(keep_weighted, dim=-1)
    prefix_shift[..., 1:] = torch.cumsum(shift_weighted, dim=-1)

    inv_norm = 1.0 / math.comb(n - 1, k)
    base_common = (prefix_shift[..., n] - prefix_shift[..., k - 1]) * inv_norm

    ranks = torch.arange(n, device=device)
    base_keep = prefix_keep[..., k - 1].unsqueeze(-1)
    sum_keep = prefix_keep[..., ranks] - base_keep
    sum_shift = prefix_shift[..., n].unsqueeze(-1) - prefix_shift[..., ranks + 1]
    baseline_sorted = (sum_keep + sum_shift) * inv_norm

    baseline_sorted = torch.where(
        ranks < k - 1, base_common.unsqueeze(-1), baseline_sorted
    )

    baselines = torch.zeros_like(baseline_sorted)
    baselines.scatter_(-1, sorted_indices, baseline_sorted)

    if baselines.dtype != output_dtype:
        baselines = baselines.to(output_dtype)

    return baselines.squeeze(0) if squeeze_output else baselines


def apply_sample_loo(
    s_weights: torch.Tensor,
    rewards: torch.Tensor,
    k: int,
    *,
    stable_sort: bool = True,
) -> torch.Tensor:
    """Subtract Sample-LOO baselines from gradient weights.

    Args:
        s_weights: Tensor of shape [n] or [batch, n] with gradient score weights.
        rewards: Tensor of shape [n] or [batch, n] containing reward values.
        k: The K in Max@K objective (1 <= k < n).
        stable_sort: If True, use stable sorting (deterministic tie-breaking).

    Returns:
        Tensor of same shape as s_weights containing baseline-subtracted weights.

    Raises:
        ValueError: If rewards and s_weights shapes mismatch.
    """
    if rewards.shape != s_weights.shape:
        raise ValueError(
            "rewards and s_weights must have the same shape, "
            f"got rewards={rewards.shape}, s_weights={s_weights.shape}"
        )

    baselines = sample_loo_baseline(rewards, k, stable_sort=stable_sort)
    return s_weights - baselines


def subloo_weights(
    rewards: torch.Tensor,
    k: int,
    *,
    stable_sort: bool = True,
    min_gap_scale: float = 0.0,
) -> torch.Tensor:
    """Compute SubLOO weights that eliminate hitchhiking.

    Args:
        rewards: Tensor of shape [n] or [batch, n] containing reward values.
            Non-floating tensors are converted to float64 for computation.
            For numerical stability, computations are performed in float64 and
            cast back to the input dtype at the end.
        k: The K in Max@K objective (2 <= k <= n).
        stable_sort: If True, use stable sorting (deterministic tie-breaking).
        min_gap_scale: Minimum gap as a fraction of the reward range. This prevents
            zero gradients when rewards are clustered (e.g., early in training).
            The minimum gap is computed as: min_gap = min_gap_scale * (R_max - R_min).
            Set to 0.0 to disable (original behavior). Recommended: 0.01-0.05.

    Returns:
        Tensor of shape [n] or [batch, n] with SubLOO weights aligned to the
        original sample order.

    Raises:
        ValueError: If rewards has invalid shape or k is out of range.
    """
    squeeze_output = False
    if rewards.ndim == 1:
        rewards = rewards.unsqueeze(0)
        squeeze_output = True

    if rewards.ndim != 2:
        raise ValueError(f"rewards must be 1D or 2D, got ndim={rewards.ndim}")

    n = rewards.shape[-1]
    if k < 2 or k > n:
        raise ValueError(f"k must satisfy 2 <= k <= n, got k={k}, n={n}")

    output_dtype = rewards.dtype if rewards.is_floating_point() else _INTERNAL_DTYPE

    compute_rewards = rewards
    if not compute_rewards.is_floating_point():
        compute_rewards = compute_rewards.to(_INTERNAL_DTYPE)

    sorted_rewards, sorted_indices = torch.sort(
        compute_rewards, dim=-1, stable=stable_sort
    )
    sorted_rewards = sorted_rewards.to(_INTERNAL_DTYPE)

    device = sorted_rewards.device

    coeff_rank = _subloo_coefficients(n, k, device=device)
    prefix_coeff = torch.cumsum(coeff_rank, dim=-1)

    prefix_weighted = torch.zeros(
        (*sorted_rewards.shape[:-1], n + 1), dtype=_INTERNAL_DTYPE, device=device
    )
    weighted = torch.zeros_like(sorted_rewards)
    if n > 1:
        weighted[..., 1:] = coeff_rank[2:] * sorted_rewards[..., :-1]
    prefix_weighted[..., 1:] = torch.cumsum(weighted, dim=-1)

    inv_norm = 1.0 / math.comb(n, k)
    base_prefix = prefix_coeff[k - 1]
    base_weighted = prefix_weighted[..., k - 1].unsqueeze(-1)

    ranks = torch.arange(1, n + 1, device=device)
    num_subsets = prefix_coeff[ranks] - base_prefix
    weighted_sum = prefix_weighted[..., ranks] - base_weighted

    sum_gaps = sorted_rewards * num_subsets - weighted_sum
    
    # Apply minimum gap floor to prevent zero gradients when rewards are clustered
    # This ensures gradient signal even in early training when policy is random
    if min_gap_scale > 0:
        reward_range = sorted_rewards[..., -1:] - sorted_rewards[..., :1]  # [batch, 1]
        min_gap = min_gap_scale * reward_range  # [batch, 1]
        # Only apply to ranks >= k (those that get gradient)
        is_top_k = (ranks >= k).float()  # [n]
        # Ensure each contributing sample has at least min_gap contribution
        # Scale by num_subsets to maintain proper relative weighting
        min_contribution = min_gap * num_subsets * is_top_k
        sum_gaps = torch.maximum(sum_gaps, min_contribution)
    
    weights_sorted = sum_gaps * inv_norm
    weights_sorted = torch.where(
        ranks < k, torch.zeros_like(weights_sorted), weights_sorted
    )

    weights = torch.zeros_like(weights_sorted)
    weights.scatter_(-1, sorted_indices, weights_sorted)

    if weights.dtype != output_dtype:
        weights = weights.to(output_dtype)

    return weights.squeeze(0) if squeeze_output else weights


==> anc/src/estimators/maxk_gradient.py <==
"""Unbiased Max@K gradient score-weight computation.

Implements Proposition 5.1 from Task 1.2 (unbiasedness_proof.md):

    s_{(i)} = (1 / C(n, K)) * [
        1[i >= K] * C(i-1, K-1) * R_{(i)}
        + sum_{j=i+1..n} C(j-2, K-2) * R_{(j)}
    ]

where R_{(i)} are rewards sorted ascending (order statistics).

References:
    - docs/Tasks/Task1/task1.2/unbiasedness_proof.md (Proposition 5.1)
    - docs/PRD.md §9.2.1
"""

from __future__ import annotations

import math
from typing import Any, Optional

import torch

_INTERNAL_DTYPE = torch.float64

_COEFF_VALUES_CACHE: dict[
    tuple[int, int], tuple[tuple[float, ...], tuple[float, ...]]
] = {}
_COEFF_TENSOR_CACHE: dict[tuple[int, int, str], tuple[torch.Tensor, torch.Tensor]] = {}


def _device_to_key(device: Optional[torch.device]) -> str:
    return "cpu" if device is None else str(device)


def _gradient_coefficients(
    n: int,
    k: int,
    *,
    device: Optional[torch.device],
) -> tuple[torch.Tensor, torch.Tensor]:
    """Return cached win/support coefficient tensors for given (n, k).

    Coefficients are always stored as float64 to avoid overflow in float32 when
    n is large (e.g., n=128) and rewards are not tiny.

    Args:
        n: Number of samples.
        k: The K in Max@K objective.
        device: Target device for the tensors.

    Returns:
        Tuple (win_coeff, support_coeff), each a float64 tensor of shape [n].
    """
    values_key = (n, k)
    coeff_values = _COEFF_VALUES_CACHE.get(values_key)
    if coeff_values is None:
        win_coeff_values: list[float] = [0.0] * n
        support_coeff_values: list[float] = [0.0] * n
        for idx in range(n):
            rank = idx + 1
            if rank >= k:
                win_coeff_values[idx] = math.comb(rank - 1, k - 1)
            if rank >= 2:
                support_coeff_values[idx] = math.comb(rank - 2, k - 2)
        coeff_values = (tuple(win_coeff_values), tuple(support_coeff_values))
        _COEFF_VALUES_CACHE[values_key] = coeff_values

    tensor_key = (n, k, _device_to_key(device))
    coeff_tensors = _COEFF_TENSOR_CACHE.get(tensor_key)
    if coeff_tensors is None:
        kwargs: dict[str, Any] = {"dtype": _INTERNAL_DTYPE}
        if device is not None:
            kwargs["device"] = device
        win_coeff_tensor = torch.tensor(coeff_values[0], **kwargs)
        support_coeff_tensor = torch.tensor(coeff_values[1], **kwargs)
        coeff_tensors = (win_coeff_tensor, support_coeff_tensor)
        _COEFF_TENSOR_CACHE[tensor_key] = coeff_tensors

    return coeff_tensors


def maxk_gradient_weights(
    rewards: torch.Tensor,
    k: int,
    *,
    stable_sort: bool = True,
) -> torch.Tensor:
    """Compute unbiased Max@K gradient score weights for each sample.

    The estimator has the form:

        G_hat = sum_i s_i * grad log pi(tau_i),

    where s_i depends on all rewards. For k >= 2, the weights include support
    terms from subsets where higher-ranked samples are the maximum.

    Args:
        rewards: Tensor of shape [n] or [batch, n] containing reward values.
            Non-floating tensors are converted to float64 for computation.
            For numerical stability, computations for k>=2 are performed in
            float64 regardless of input dtype, and cast back at the end.
        k: The K in Max@K objective (1 <= k <= n).
        stable_sort: If True, use stable sorting (deterministic tie-breaking by
            original index). Default True.

    Returns:
        Tensor of same shape as rewards containing score weights s_i aligned
        with the original (unsorted) sample order. Output dtype matches input
        for floating tensors; otherwise it is float64.

    Raises:
        ValueError: If rewards has invalid shape or k is out of range.
    """
    squeeze_output = False
    if rewards.ndim == 1:
        rewards = rewards.unsqueeze(0)
        squeeze_output = True

    if rewards.ndim != 2:
        raise ValueError(f"rewards must be 1D or 2D, got ndim={rewards.ndim}")

    n = rewards.shape[-1]
    if k < 1 or k > n:
        raise ValueError(f"k must satisfy 1 <= k <= n, got k={k}, n={n}")

    output_dtype = rewards.dtype if rewards.is_floating_point() else torch.float64

    compute_rewards = rewards
    if not compute_rewards.is_floating_point():
        compute_rewards = compute_rewards.to(_INTERNAL_DTYPE)

    if k == 1:
        weights = compute_rewards / n
        if weights.dtype != output_dtype:
            weights = weights.to(output_dtype)
        return weights.squeeze(0) if squeeze_output else weights

    sorted_rewards, sorted_indices = torch.sort(
        compute_rewards, dim=-1, stable=stable_sort
    )
    sorted_rewards = sorted_rewards.to(_INTERNAL_DTYPE)

    win_coeff, support_coeff = _gradient_coefficients(
        n, k, device=sorted_rewards.device
    )

    win_term = win_coeff * sorted_rewards
    weighted_support = support_coeff * sorted_rewards
    suffix_inclusive = torch.cumsum(weighted_support.flip(-1), dim=-1).flip(-1)

    support_term = torch.zeros_like(sorted_rewards)
    support_term[..., :-1] = suffix_inclusive[..., 1:]

    inv_normalizer = 1.0 / math.comb(n, k)
    s_sorted = (win_term + support_term) * inv_normalizer

    weights = torch.zeros_like(s_sorted)
    weights.scatter_(-1, sorted_indices, s_sorted)

    if weights.dtype != output_dtype:
        weights = weights.to(output_dtype)

    return weights.squeeze(0) if squeeze_output else weights


==> anc/src/estimators/maxk_reward.py <==
"""Unbiased Max@K reward estimator.

Implements Theorem 3.1 from Task 1.1 (mathematical_derivation.md):

    ρ̂^(g)(n, K) = (1 / C(n,K)) * Σ_{i=K}^{n} C(i-1, K-1) * R_(i)

where R_(i) are order statistics (sorted ascending) and C(a,b) = binomial(a,b).

References:
    - docs/Tasks/Task1/task1.1/mathematical_derivation.md (Theorem 3.1)
    - docs/PRD.md §9.2.1
"""

from __future__ import annotations

import math
from typing import Optional

import torch

# Module-level caches to avoid recomputing binomial weights.
#
# Keys:
# - _WEIGHT_VALUES_CACHE: (n, k) -> tuple of Python floats (CPU)
# - _WEIGHT_TENSOR_CACHE: (n, k, device_str, dtype) -> torch.Tensor
#
# Note: Returned tensors should be treated as read-only. If callers mutate the
# returned tensor in-place, future calls may observe the mutation.
_WEIGHT_VALUES_CACHE: dict[tuple[int, int], tuple[float, ...]] = {}
_WEIGHT_TENSOR_CACHE: dict[tuple[int, int, str, torch.dtype], torch.Tensor] = {}


def _device_to_key(device: Optional[torch.device]) -> str:
    return "cpu" if device is None else str(device)


def _validate_floating_dtype(dtype: torch.dtype) -> None:
    """Raise ValueError if dtype is not floating point."""
    try:
        torch.finfo(dtype)
    except (TypeError, ValueError) as exc:
        raise ValueError(f"dtype must be floating point, got {dtype}") from exc


def maxk_reward_weights(
    n: int,
    k: int,
    *,
    device: Optional[torch.device] = None,
    dtype: Optional[torch.dtype] = None,
) -> torch.Tensor:
    """Compute reward-estimator weights for each order-statistic rank.

    For rewards sorted ascending into R_(1) <= ... <= R_(n), the weight w_i
    for the i-th order statistic (1-indexed) is:

        w_i = C(i-1, k-1) / C(n, k)   if i >= k
        w_i = 0                        if i < k

    The returned tensor uses 0-based indexing: weights[j] corresponds to
    rank i = j + 1 in the derivation.

    Args:
        n: Number of samples.
        k: The K in Max@K (1 <= k <= n).
        device: Target device for the tensor.
        dtype: Floating dtype for the returned tensor (defaults to float64).

    Returns:
        Tensor of shape [n] with weights summing to 1.

    Raises:
        ValueError: If n < 1, if k is out of range, or if dtype is not floating.
    """
    if n < 1:
        raise ValueError(f"n must be >= 1, got n={n}")
    if k < 1 or k > n:
        raise ValueError(f"k must satisfy 1 <= k <= n, got k={k}, n={n}")

    if dtype is None:
        dtype = torch.float64
    _validate_floating_dtype(dtype)

    values_key = (n, k)
    weights_values = _WEIGHT_VALUES_CACHE.get(values_key)
    if weights_values is None:
        c_n_k = math.comb(n, k)

        # Build weights on CPU as Python floats.
        weights_list = [0.0] * n
        for i in range(k, n + 1):
            weights_list[i - 1] = math.comb(i - 1, k - 1) / c_n_k
        weights_values = tuple(weights_list)
        _WEIGHT_VALUES_CACHE[values_key] = weights_values

    tensor_key = (n, k, _device_to_key(device), dtype)
    weights = _WEIGHT_TENSOR_CACHE.get(tensor_key)
    if weights is None:
        weights = torch.tensor(weights_values, dtype=dtype)
        if device is not None:
            weights = weights.to(device)
        _WEIGHT_TENSOR_CACHE[tensor_key] = weights

    return weights


def maxk_reward_estimate(
    rewards: torch.Tensor,
    k: int,
    *,
    stable_sort: bool = True,
) -> torch.Tensor:
    """Compute unbiased Max@K reward estimate.

    Given n samples with rewards, returns an unbiased estimate of
    E[max_{i in 1..k} R_i] where the expectation is over fresh k i.i.d. samples.

    Implements Theorem 3.1 (Task 1.1):

        ρ̂^(g)(n, K) = Σ_{i=1}^{n} w_i * R_(i)

    where R_(i) are sorted ascending and w_i are the binomial weights.

    Args:
        rewards: Tensor of shape [n] or [batch, n] containing reward values.
            Non-floating tensors are converted to float64 for computation.
        k: The K in Max@K objective (1 <= k <= n).
        stable_sort: If True, use stable sorting (deterministic tie-breaking by
            original index). Default True.

    Returns:
        Scalar tensor if input is [n], or tensor of shape [batch] if input is
        [batch, n]. Output dtype matches input for floating tensors; otherwise
        it is float64.

    Raises:
        ValueError: If rewards has invalid shape or k is out of range.
    """
    squeeze_output = False
    if rewards.ndim == 1:
        rewards = rewards.unsqueeze(0)
        squeeze_output = True

    if rewards.ndim != 2:
        raise ValueError(f"rewards must be 1D or 2D, got ndim={rewards.ndim}")

    n = rewards.shape[-1]

    if k < 1 or k > n:
        raise ValueError(f"k must satisfy 1 <= k <= n, got k={k}, n={n}")

    compute_rewards = rewards
    if not compute_rewards.is_floating_point():
        compute_rewards = compute_rewards.to(torch.float64)

    sorted_rewards, _ = torch.sort(compute_rewards, dim=-1, stable=stable_sort)

    weights = maxk_reward_weights(
        n, k, device=sorted_rewards.device, dtype=sorted_rewards.dtype
    )

    estimate = (sorted_rewards * weights).sum(dim=-1)

    if squeeze_output:
        estimate = estimate.squeeze(0)

    return estimate


==> anc/src/estimators/maxk_wor.py <==
"""Coupled (without-replacement) Max@K estimator and gradient surrogate.

The estimator bridge between the SBS/Gumbel-Top-k decoder and training. Given a
without-replacement pool drawn by the sampler and its priority threshold kappa,
it forms the theorem's sample-reuse Max@K estimate

    J_hat(pool, kappa) = sum_{S subset pool, |S|=k}
                             P_WOR(S) / prod_{i in S} q_i(kappa) * max_{i in S} R_i,

whose expectation over the sampler is J_K = E[max over a fresh k-item WOR draw]
= sum_{|S|=k} P_WOR(S) * max_S R. The ascent surrogate

    S = J_hat + stop_grad(J_hat) * log f(pool, threshold-item, kappa)

has gradient ∇S = ∇J_hat + J_hat * ∇log f, an unbiased estimator of ∇J_K when
J_hat is evaluated exactly. The brute-force public loss implements that exact finite-
support object. The O(n*k*Q) public loss replaces its remaining one-dimensional integral
with finite-Q quadrature, so it is a differentiable numerical approximation rather than
an exactly unbiased finite-Q estimator. Both losses include the sample-reuse regime
n > k.

SCOPE. Two tiers.
  * Flat enumerable support (this module's default entry points): logits over all M
    items, softmax normalizer computed explicitly — the certified reference for the
    mechanism tier and the certificate tests.
  * Pool-only (sequence-scale) forms: `maxk_wor_estimate_polytime_poolonly` and
    `sampler_log_density_poolonly` compute the identical estimator and sampler score
    from ONLY the drawn pool/threshold items' normalized log-probs plus total mass 1
    (the far mass collapses exactly) — the form an exact-SBS decoder can feed without
    enumerating its support. Certified equal to the flat forms in TestPoolOnly.
The finite-support proof applies to any full-support normalized differentiable policy,
including fixed-length or length-capped structured sequence policies. Countably infinite
or unbounded variable-length support requires additional domination conditions.

Convention: rewards are constants (no grad); `logits` are the per-item scores the
policy differentiates through. kappa is a scalar (one realized draw).
"""

from __future__ import annotations

import itertools
import warnings

import torch
from torch import Tensor

from src.samplers.gumbel import inclusion_prob, log_inclusion_prob

_LAGUERRE_CACHE: dict[int, tuple[Tensor, Tensor]] = {}


def _laguerre(num_quad: int) -> tuple[Tensor, Tensor]:
    """Cached Gauss-Laguerre nodes/weights for int_0^inf e^{-t} g(t) dt ~ sum w_i g(x_i)."""
    if num_quad not in _LAGUERRE_CACHE:
        import numpy as np

        x, w = np.polynomial.laguerre.laggauss(num_quad)
        _LAGUERRE_CACHE[num_quad] = (
            torch.as_tensor(x, dtype=torch.float64),
            torch.as_tensor(w, dtype=torch.float64),
        )
    return _LAGUERRE_CACHE[num_quad]


def pl_set_prob(logits: Tensor, subset: Tensor) -> Tensor:
    """P_WOR(S): probability a fresh WOR draw of |S| items equals the set `subset`.

    sum over orderings of prod_t softmax(logits)[a_t] / (1 - mass already drawn).
    Differentiable in `logits`; the softmax normalizer runs over ALL items (the
    enumerable-only step). `subset` is a 1-D LongTensor of item indices.
    """
    p = torch.softmax(logits, dim=-1)
    total = logits.new_zeros(())
    for order in itertools.permutations(subset.tolist()):
        prob = logits.new_ones(())
        drawn_mass = logits.new_zeros(())
        for a in order:
            prob = prob * p[a] / (1.0 - drawn_mass)
            drawn_mass = drawn_mass + p[a]
        total = total + prob
    return total


def _gumbel_log_pdf(logits: Tensor, item: int, kappa: Tensor | float) -> Tensor:
    """log density of the item's Gumbel-perturbed score at kappa."""
    return (logits[item] - kappa) - torch.exp(logits[item] - kappa)


def maxk_wor_estimate(
    logits: Tensor, pool: Tensor, rewards: Tensor, k: int, kappa: Tensor | float
) -> Tensor:
    """J_hat: the sample-reuse Max@K estimate over the drawn `pool` (threshold form).

    J_hat = sum_{S subset pool, |S|=k} P_WOR(S) / prod_{i in S} q_i(kappa) * max_S R.
    `pool` is a 1-D LongTensor of the drawn item indices (|pool| = n >= k).
    Differentiable in `logits` through P_WOR (numerator) and q_i(kappa) (denominator).
    """
    if k < 1 or k > pool.numel():
        raise ValueError(f"need 1 <= k <= |pool|={pool.numel()}, got k={k}")
    q = inclusion_prob(logits, kappa)  # [M]
    total = logits.new_zeros(())
    for combo in itertools.combinations(pool.tolist(), k):
        s = torch.as_tensor(combo, device=logits.device)
        pwor = pl_set_prob(logits, s)
        denom = q[s].prod()
        max_r = rewards[s].max()
        total = total + pwor / denom * max_r
    return total


def _polytime_core(
    r_pool: Tensor, p_pool: Tensor, log_q_pool: Tensor, k: int,
    *, num_quad: int, strict: bool,
) -> Tensor:
    """Shared O(n*k*Q) DP over an n-item pool, given the pool's probabilities and
    log-inclusion-probabilities (all float64). Sorts by reward internally.

    strict=False (DEFENSIVE): overflowing quadrature nodes are zeroed before the DP and
    a RuntimeWarning is raised when the truncated tail is non-negligible (J_hat biased
    low there). strict=True: raises RuntimeError instead of dropping any node. NOTE: strict mode
    removes clamps/truncation only; the integral itself is still finite-Q quadrature.
    """
    n = r_pool.numel()
    order = torch.argsort(r_pool, descending=True)  # sort pool by reward desc
    r_s, p_s, log_q_s = r_pool[order], p_pool[order], log_q_pool[order]  # [n]

    x, w = _laguerre(num_quad)
    x = x.to(p_s)
    w = w.to(p_s)
    qn = x.shape[0]
    arg = p_s[None, :] * x[:, None]  # [Q, n] = p_i t; p_i in (0,1), t <= max node (~359)
    # gm1 = e^{p_i t} - 1 and c_i = p_i / gm1 are finite for all nodes: arg <= max node
    # so e^{arg} cannot overflow float64, and c_i -> 1/t (not inf) as arg -> 0.
    gm1 = torch.expm1(arg)
    c = p_s[None, :] / gm1  # [Q, n]
    # h_i = gm1 / q_i overflows when q_i is tiny; its k-fold products overflow the DP.
    # Detect the offending nodes in LOG space (log h stays finite) and zero their h
    # BEFORE the DP, so no inf ever reaches the autograd graph. A node is unsafe if any
    # single h would overflow exp() OR the k-item product would (sum of the k largest
    # log h). LOG_MAX keeps headroom below the float exponent ceiling so the C(n,k)-term
    # DP sums stay finite too.
    log_h = torch.log(gm1) - log_q_s[None, :]  # [Q, n], finite even when h -> inf
    log_max = 690.0 if p_s.dtype == torch.float64 else 80.0
    topk = min(k, n)
    node_log_mag = log_h.topk(topk, dim=1).values.sum(dim=1)  # [Q] worst-case k-product
    max_log_h = log_h.max(dim=1).values  # [Q] worst single factor
    keep = (
        (node_log_mag <= log_max)
        & (max_log_h <= log_max)
        & torch.isfinite(node_log_mag)
    )  # [Q], detached bool mask -> no grad path through the drop decision
    if strict and not bool(keep.all()):
        raise RuntimeError(
            "maxk_wor_estimate_polytime(strict): quadrature node(s) would overflow "
            "(near-degenerate P_S -> 1 or kappa beyond the certified band); refusing "
            "to truncate. Use strict=False for the defensive, explicitly biased path, "
            "or keep the operating point in-band."
        )
    keep_col = keep.to(p_s.dtype)[:, None]  # [Q, 1]
    # Kept nodes: clamp is a no-op (max_log_h <= log_max), so h == gm1/q_i exactly.
    # Dropped nodes: h := 0, so the DP yields a finite 0 there (no 0*inf = NaN).
    h = torch.exp(torch.clamp(log_h, max=log_max)) * keep_col  # [Q, n]

    zero_col = torch.zeros(qn, 1, dtype=p_s.dtype, device=p_s.device)
    e_dp = torch.zeros(qn, k + 1, dtype=p_s.dtype, device=p_s.device)
    e_dp[:, 0] = 1.0
    g_dp = torch.zeros(qn, k + 1, dtype=p_s.dtype, device=p_s.device)
    fval = torch.zeros(qn, dtype=p_s.dtype, device=p_s.device)
    for j in range(n - 1, -1, -1):  # process items from lowest to highest reward
        fval = fval + r_s[j] * h[:, j] * (c[:, j] * e_dp[:, k - 1] + g_dp[:, k - 1])
        hj = h[:, j : j + 1]
        cj = c[:, j : j + 1]
        shift_e = torch.cat([zero_col, e_dp[:, :-1]], dim=1)  # e_{m-1}
        shift_g = torch.cat([zero_col, g_dp[:, :-1]], dim=1)
        g_dp = g_dp + hj * shift_g + cj * hj * shift_e
        e_dp = e_dp + hj * shift_e
    contrib = w * fval  # finite by construction (every dropped node contributes 0)
    if not bool(keep.all()):
        # Some large-t nodes were truncated. That is exact when their integrand is
        # negligible (safe P_S < 1 regime); if the boundary (highest kept node) still
        # carries non-negligible mass, the tail was NOT negligible and J_hat is biased
        # low -- surface it instead of silently returning a corrupted value.
        with torch.no_grad():
            mag = contrib.abs()
            total = mag.sum()
            kept_idx = torch.nonzero(keep, as_tuple=False)
            boundary = mag[kept_idx.max()] if kept_idx.numel() else total.new_tensor(0.0)
            if total > 0 and (boundary / total) > 1e-6:
                warnings.warn(
                    "maxk_wor_estimate_polytime: overflowing quadrature node(s) were "
                    "dropped and the truncated large-t tail is NOT negligible "
                    f"(boundary/total={float(boundary / total):.2e}); J_hat is biased "
                    "low. This is the near-degenerate P_S->1 / kappa-beyond-certified "
                    "regime -- raise num_quad or keep kappa in-band.",
                    RuntimeWarning,
                    stacklevel=3,
                )
    return contrib.sum()


def maxk_wor_estimate_polytime(
    logits: Tensor,
    pool: Tensor,
    rewards: Tensor,
    k: int,
    kappa: Tensor | float,
    *,
    num_quad: int = 96,
    strict: bool = True,
) -> Tensor:
    """J_hat in O(n*k*Q) instead of the brute-force O(C(n,k)*k!) — the tractable form.

    Uses the exponential-race integral representation of P_WOR (whose integrand
    factorizes over items): with X_i ~ Exp(p_i), a set is the top-|S| iff its max
    beats the rest, giving

        J_hat = int_0^inf e^{-t} F(t) dt,
        F(t)  = sum_{S subset pool,|S|=k} max_S R * (prod_{i in S} h_i)(sum_{i in S} c_i),
        h_i = (e^{p_i t}-1)/q_i,   c_i = p_i/(e^{p_i t}-1).

    The subset sum collapses by sort-by-reward (each item is the max of the subsets
    below it) plus an elementary-symmetric DP over items (E[m]=sum prod h, G[m]=sum
    (prod h)(sum c)), O(n*k) per Gauss-Laguerre node. Matches `maxk_wor_estimate`
    to ~2e-13 and runs n=18,k=8 in ~1 ms. Differentiable in `logits`.

    Numerics (strict=True, the scientific default): raise rather than truncate if a
    quadrature node would overflow. With strict=False, h_i = (e^{p_i t}-1)/q_i is
    astronomically large when q_i is tiny (kappa well above the logits), and a k-fold
    product of such h's overflows the DP to +inf. Overflowing quadrature nodes are
    identified in LOG space and zeroed BEFORE the DP (no inf ever enters the autograd
    graph); dropping the
    negligible large-t tail is numerically immaterial in the validated regime, and a
    RuntimeWarning is raised when the truncated tail is NOT negligible (J_hat then
    biased low). Strict mode removes truncation bias at the cost of refusing the
    near-degenerate regime. It is about
    clamping/truncation only: the 1-D integral is still evaluated by finite-Q
    Gauss-Laguerre quadrature (the subset-sum elimination is what is exact).
    """
    n = pool.numel()
    if k < 1 or k > n:
        raise ValueError(f"need 1 <= k <= |pool|={n}, got k={k}")
    # Compute in float64 regardless of the caller's dtype: Gauss-Laguerre's large nodes
    # make e^{p_i t} overflow float32 around n>=16, and the finite-node mask below then
    # NaN-poisons the gradient. float64 has the headroom (n=18,k=8 stays finite), so a
    # float32 model (e.g. the AM) can train through the coupled loss.
    out_dtype = logits.dtype
    logits = logits.to(torch.float64)
    rewards = rewards.to(torch.float64)
    if isinstance(kappa, Tensor):
        kappa = kappa.to(torch.float64)
    p = torch.softmax(logits, dim=-1)
    # log q_i via the gradient-safe log1mexp form (src.samplers.gumbel): its derivative
    # stays finite even as q_i -> 0, so a near-zero-density item cannot inject a
    # 0*inf = NaN into the backward pass the way a plain log(q_i) (deriv 1/q_i) would.
    log_q = log_inclusion_prob(logits, kappa)
    out = _polytime_core(
        rewards[pool], p[pool], log_q[pool], k, num_quad=num_quad, strict=strict
    )
    return out.to(out_dtype)


def maxk_wor_estimate_polytime_poolonly(
    log_p_pool: Tensor,
    rewards_pool: Tensor,
    k: int,
    kappa: Tensor | float,
    *,
    num_quad: int = 96,
    strict: bool = True,
) -> Tensor:
    """J_hat from the POOL's normalized log-probabilities alone (sequence-scale form).

    The full-support version needs the softmax only to produce p_i for the pool items;
    every quantity in the collapsed estimator -- q_i(kappa), h_i, c_i, and P_WOR via the
    exponential-race integral -- depends on the drawn items' probabilities plus the
    policy's normalization sum_y p_theta(y) = 1. So given the SBS decoder's sequence
    log-probs log p_theta(y_i) for the n pool items (and kappa on the same normalized
    scale), no enumeration of the support is required. Gradients flow into
    `log_p_pool`, i.e. back through the decoder. Matches `maxk_wor_estimate_polytime`
    exactly when fed log-softmax probabilities and the correspondingly shifted kappa
    (see TestPoolOnly).
    """
    n = log_p_pool.numel()
    if k < 1 or k > n:
        raise ValueError(f"need 1 <= k <= |pool|={n}, got k={k}")
    out_dtype = log_p_pool.dtype
    log_p = log_p_pool.to(torch.float64)
    rewards = rewards_pool.to(torch.float64)
    if isinstance(kappa, Tensor):
        kappa = kappa.to(torch.float64)
    p_pool = torch.exp(log_p)
    log_q_pool = log_inclusion_prob(log_p, kappa)
    out = _polytime_core(rewards, p_pool, log_q_pool, k, num_quad=num_quad, strict=strict)
    return out.to(out_dtype)


def sampler_log_density(
    logits: Tensor, pool: Tensor, threshold_item: int, kappa: Tensor | float,
    *, clamp: bool = False,
) -> Tensor:
    """log f of the Gumbel-threshold draw config (pool above kappa, one item at it).

    log f = log_gpdf(threshold_item; kappa)
            + sum_{i in pool} log q_i(kappa)
            + sum_{j not in pool, j != threshold_item} log(1 - q_j(kappa)),
    with log(1 - q_j) = -exp(logits_j - kappa) exactly. Differentiable in `logits`.

    clamp=False (STRICT, default): do not floor log-densities; raise if the result is
    non-finite. clamp=True (DEFENSIVE, opt-in): floor per-item log-densities at -80. This
    only affects configurations of negligible sampler density (q_i < 1e-35, or an
    out-item far below kappa) but is a genuine (bounded) bias of the score there; it
    keeps log f and the training gradient finite when an untrained policy draws a
    near-zero-probability item and is explicitly biased when engaged.
    """
    m = logits.shape[-1]
    logq = log_inclusion_prob(logits, kappa)  # [M]
    log1mq = -torch.exp(logits - kappa)  # log(1 - q_j) = -E_j, exact
    if clamp:
        logq = logq.clamp(min=-80.0)
        log1mq = log1mq.clamp(min=-80.0)
    pool_set = set(pool.tolist())
    out = [j for j in range(m) if j not in pool_set and j != threshold_item]
    logf = _gumbel_log_pdf(logits, threshold_item, kappa) + logq[pool].sum()
    if out:
        logf = logf + log1mq[torch.as_tensor(out, device=logits.device)].sum()
    if not clamp and not torch.isfinite(logf):
        raise ValueError(
            "sampler_log_density(strict): log-density underflowed to -inf (some pool "
            "item has q_i == 0 in float64; kappa is far outside the certified band). "
            "Use clamp=True for the defensive, explicitly biased path."
        )
    return logf


def sampler_log_density_poolonly(
    log_p_pool: Tensor, log_p_threshold: Tensor, kappa: Tensor | float,
    *, clamp: bool = False,
) -> Tensor:
    """log f from the POOL and THRESHOLD-ITEM log-probabilities alone (no enumeration).

    The far-item mass collapses exactly through normalization: since
    log(1 - q_j) = -exp(phi_j - kappa) = -e^{-kappa} p_j,
        sum_{j not in P u {m}} log(1 - q_j) = -e^{-kappa} (1 - P_P - p_m).
    Hence log f needs only {log p_theta(y_i) : i in P u {m}} and total mass 1 -- the
    sequence-scale (pool-only) form of the sampler score: with an exact-SBS decoder the
    gradient flows into the drawn sequences' log-probs, never into an enumeration of the
    support. `log_p_pool` [n] and `log_p_threshold` (scalar) are NORMALIZED log-probs;
    `kappa` must be on the same (normalized) scale. Matches `sampler_log_density`
    exactly (see TestPoolOnly).
    """
    kap = torch.as_tensor(kappa, dtype=log_p_pool.dtype, device=log_p_pool.device)
    logq = log_inclusion_prob(log_p_pool, kap)
    if clamp:
        logq = logq.clamp(min=-80.0)
    gum = (log_p_threshold - kap) - torch.exp(log_p_threshold - kap)
    p_out = 1.0 - torch.exp(log_p_pool).sum() - torch.exp(log_p_threshold)
    logf = logq.sum() + gum - torch.exp(-kap) * p_out
    if not clamp and not torch.isfinite(logf):
        raise ValueError(
            "sampler_log_density_poolonly(strict): log-density underflowed to -inf; "
            "use clamp=True for the defensive, explicitly biased path."
        )
    return logf


def coupled_maxk_loss(
    logits: Tensor,
    pool: Tensor,
    threshold_item: int,
    rewards: Tensor,
    k: int,
    kappa: Tensor | float,
    *,
    baseline: Tensor | float = 0.0,
    strict: bool = True,
) -> Tensor:
    """Training loss for one coupled draw; MINIMIZING it ascends J_K.

    Returns L_loss = -(J_hat + (stop_grad(J_hat) - baseline) * log f), so that
    ∇L_loss = -(∇J_hat + (J_hat - baseline) * ∇log f) = -g_hat. The `baseline` is a
    variance-reduction control variate: it must be DETACHED and draw-independent
    (a function of the instance, not the sampled pool), so E[baseline * ∇log f] = 0
    and the estimator stays unbiased (score-function baseline identity). Only the
    gradient is meaningful.

    kappa is the REALIZED priority (the (n+1)-th perturbed value), held fixed in the
    score-function decomposition of Proposition 1: J_hat and log f are differentiated
    only through their explicit logit-dependence (P_WOR, q_i), NOT through kappa. The
    sampler returns kappa = (logits + Gumbel)_{(n+1)}, which DOES carry a gradient to
    logits, so it is stop-gradiented here; otherwise autograd adds an extra
    pathwise-through-threshold term that Proposition 1 does not cover
    (see test_maxk_wor.py::TestKappaDetach).

    strict=True (default): no clamps; raise instead of biasing. strict=False enables
    defensive score clamps and is explicitly biased when they engage.
    """
    if isinstance(kappa, Tensor):
        kappa = kappa.detach()
    if isinstance(baseline, Tensor):
        baseline = baseline.detach()
    j_hat = maxk_wor_estimate(logits, pool, rewards, k, kappa)
    log_f = sampler_log_density(logits, pool, threshold_item, kappa, clamp=not strict)
    return -(j_hat + (j_hat.detach() - baseline) * log_f)


def coupled_maxk_loss_polytime(
    logits: Tensor,
    pool: Tensor,
    threshold_item: int,
    rewards: Tensor,
    k: int,
    kappa: Tensor | float,
    *,
    num_quad: int = 96,
    baseline: Tensor | float = 0.0,
    strict: bool = True,
) -> Tensor:
    """`coupled_maxk_loss` with the O(n*k*Q) estimator — usable at n=18,k=8 and up.

    Same surrogate with the same unbiased `baseline` control variate; only J_hat is
    swapped for its finite-Q numerical form. The subset-sum elimination is exact, but
    Gauss-Laguerre quadrature is not: value and pathwise-gradient errors are tiny on the
    certified grid, yet exact finite-Q policy-gradient unbiasedness is not claimed.

    As in `coupled_maxk_loss`, the realized threshold kappa is stop-gradiented so the
    surrogate matches the score-function decomposition of Proposition 1 (kappa held
    fixed; see test_maxk_wor.py::TestKappaDetach).

    strict=True (default): no truncation or clamping; raise instead of biasing.
    strict=False enables DEFENSIVE numerics—the estimator may drop overflowing
    quadrature nodes (warning when non-negligible) and the sampler score clamps
    negligible-density log terms; both are explicit biases confined to flagged regimes
    (quadrature itself remains finite-Q).
    """
    if isinstance(kappa, Tensor):
        kappa = kappa.detach()
    if isinstance(baseline, Tensor):
        baseline = baseline.detach()
    j_hat = maxk_wor_estimate_polytime(
        logits, pool, rewards, k, kappa, num_quad=num_quad, strict=strict
    )
    log_f = sampler_log_density(logits, pool, threshold_item, kappa, clamp=not strict)
    return -(j_hat + (j_hat.detach() - baseline) * log_f)


==> anc/src/experiments/__init__.py <==
"""Experiment entrypoints (training and evaluation scripts)."""


==> anc/src/experiments/bias_regime_map.py <==
"""Bias-regime map: when do naive i.i.d. Max@K weights fail under coupled sampling?

Figure 1 / decision rule for the coupled-Max@K work. For an enumerable item set,
the Gumbel-Top-n pool is a fresh n-item WOR draw, so its set has probability exactly
P_WOR(A). Hence the expected NAIVE gradient (i.i.d. Max@K weights applied to a coupled
pool, in the score-function surrogate) is an EXACT finite sum,

    E[g_naive] = sum_{|A|=n} P_WOR(A) * sum_{i in A} w_i(R_A) (e_i - p),

with w the i.i.d. weights and e_i - p the softmax score. We compare it to the exact
target grad J_K (the WOR best-of-k objective the coupled sampler actually deploys) over
a grid of draw ratio k/n and policy heterogeneity, giving a use-or-skip rule: where the
relative bias is large the coupling correction (Theorems 1-2) is needed; where it is
small, naive is safe. The corrected estimator has zero bias everywhere by Theorem 1.

No sampling, no quadrature — exact enumeration (the certificate standard).
"""

from __future__ import annotations

import argparse
import itertools
import json
from pathlib import Path
from typing import Any, Callable

import torch
from torch import Tensor

from src.estimators.baselines import subloo_weights
from src.estimators.maxk_wor import pl_set_prob

WeightFn = Callable[[Tensor, int], Tensor]  # (rewards[1,n], k) -> weights[1,n]


def true_grad_jk(theta: Tensor, rewards: Tensor, k: int) -> Tensor:
    """Exact grad_theta J_K for the WOR best-of-k objective (autograd through P_WOR)."""
    m = theta.shape[0]
    th = theta.detach().clone().requires_grad_(True)
    j = th.new_zeros(())
    for combo in itertools.combinations(range(m), k):
        s = torch.tensor(combo)
        j = j + pl_set_prob(th, s) * rewards[s].max()
    (g,) = torch.autograd.grad(j, th)
    return g


def expected_naive_grad(
    theta: Tensor,
    rewards: Tensor,
    n: int,
    k: int,
    weight_fn: WeightFn,
    *,
    pool_probs: dict[tuple[int, ...], float] | None = None,
) -> Tensor:
    """Exact E[g_naive]: i.i.d. Max@K weights on the coupled (Gumbel-Top-n) pool.

    `pool_probs` optionally caches P_WOR(A) for the n-subsets (they do not depend on k).
    """
    m = theta.shape[0]
    p = torch.softmax(theta, dim=-1)
    eye = torch.eye(m, dtype=theta.dtype)
    g = theta.new_zeros(m)
    for pool in itertools.combinations(range(m), n):
        a = torch.tensor(pool)
        p_a = (
            pool_probs[pool]
            if pool_probs is not None
            else pl_set_prob(theta, a).item()
        )
        w = weight_fn(rewards[a].unsqueeze(0), k).squeeze(0)  # [n] i.i.d. weights
        score = torch.zeros(m, dtype=theta.dtype)
        for idx, item in enumerate(pool):
            score = score + w[idx] * (eye[item] - p)
        g = g + p_a * score
    return g


def _rel_l2(approx: Tensor, target: Tensor) -> float:
    return ((approx - target).norm() / (target.norm() + 1e-30)).item()


def _cosine(approx: Tensor, target: Tensor) -> float:
    return (torch.dot(approx, target) / (approx.norm() * target.norm() + 1e-30)).item()


def bias_regime_grid(
    *,
    m: int,
    n: int,
    ks: list[int],
    heterogeneities: list[float],
    base_direction: Tensor,
    rewards: Tensor,
    weight_fn: WeightFn = subloo_weights,
) -> dict[str, Any]:
    """Relative-L2 (and cosine) bias of the naive weights over (k, heterogeneity).

    Policy logits are `heterogeneity * base_direction` (0 = uniform). Returns a dict
    with `rel_l2[h_idx][k_idx]` and `cosine[...]`, ready to plot or serialise.
    """
    rel = [[0.0] * len(ks) for _ in heterogeneities]
    cos = [[0.0] * len(ks) for _ in heterogeneities]
    ratio = [[0.0] * len(ks) for _ in heterogeneities]
    abs_err = [[0.0] * len(ks) for _ in heterogeneities]
    tnorm = [[0.0] * len(ks) for _ in heterogeneities]
    for hi, h in enumerate(heterogeneities):
        theta = h * base_direction
        pool_probs = {
            pool: pl_set_prob(theta, torch.tensor(pool)).item()
            for pool in itertools.combinations(range(m), n)
        }
        for ki, k in enumerate(ks):
            target = true_grad_jk(theta, rewards, k)
            naive = expected_naive_grad(
                theta, rewards, n, k, weight_fn, pool_probs=pool_probs
            )
            rel[hi][ki] = _rel_l2(naive, target)
            cos[hi][ki] = _cosine(naive, target)
            ratio[hi][ki] = (naive.norm() / (target.norm() + 1e-30)).item()
            abs_err[hi][ki] = (naive - target).norm().item()
            tnorm[hi][ki] = target.norm().item()
    return {
        "m": m,
        "n": n,
        "ks": ks,
        "draw_ratios": [k / n for k in ks],
        "heterogeneities": heterogeneities,
        "rewards": rewards.tolist(),
        "rel_l2": rel,
        "cosine": cos,
        "norm_ratio": ratio,
        "abs_err": abs_err,
        "target_norm": tnorm,
    }


def plot_bias_map(grid: dict[str, Any], out_path: Path) -> None:
    """Three-panel decomposition of the naive-weight bias: direction (cosine),
    magnitude (log norm ratio, diverging about ratio = 1), and absolute error.
    Cells whose exact gradient is tiny (||grad J_K|| < 10% of the map maximum) are
    hatched: relative quantities are denominator-unstable there."""
    import matplotlib

    matplotlib.use("Agg")
    import matplotlib.pyplot as plt

    from matplotlib.colors import LogNorm, TwoSlopeNorm
    import numpy as np

    ks, hs = grid["ks"], grid["heterogeneities"]
    cos = np.asarray(grid["cosine"], dtype=float)
    ratio = np.asarray(grid["norm_ratio"], dtype=float)
    abse = np.asarray(grid["abs_err"], dtype=float)
    tnorm = np.asarray(grid["target_norm"], dtype=float)
    tiny = tnorm < 0.10 * tnorm.max()  # denominator-unstable cells

    fig = plt.figure(figsize=(8.0, 3.8), constrained_layout=True)
    grid_spec = fig.add_gridspec(2, 2)
    axes = [
        fig.add_subplot(grid_spec[0, 0]),
        fig.add_subplot(grid_spec[0, 1]),
        fig.add_subplot(grid_spec[1, :]),
    ]

    def _decorate(ax, title):
        ax.set_xticks(range(len(ks)))
        ax.set_xticklabels([f"{k}\n({k/grid['n']:.2f})" for k in ks], fontsize=9)
        ax.set_yticks(range(len(hs)))
        ax.set_yticklabels([f"{h:.2f}" for h in hs], fontsize=8)
        ax.set_xlabel(f"best-of-k  (k/n, n={grid['n']})", fontsize=9)
        ax.set_ylabel("policy heterogeneity", fontsize=9)
        ax.set_title(title, fontsize=10)
        # hatch the tiny-gradient cells (relative measures unstable there)
        for (i, j) in zip(*np.nonzero(tiny)):
            ax.add_patch(plt.Rectangle(
                (j - 0.5, i - 0.5), 1, 1, fill=False, hatch="///",
                edgecolor="0.45", linewidth=0.0,
            ))

    # (a) direction: cosine to the exact gradient (sequential; darker = worse)
    im0 = axes[0].imshow(cos, origin="lower", aspect="auto", cmap="magma")
    _decorate(axes[0], "(a) direction: cosine")
    fig.colorbar(im0, ax=axes[0], shrink=0.9)

    # (b) magnitude: log10 of the norm ratio, diverging about 0 (= ratio 1)
    logr = np.log10(np.maximum(ratio, 1e-12))
    lim = max(abs(logr.min()), abs(logr.max()), 0.1)
    im1 = axes[1].imshow(
        logr, origin="lower", aspect="auto", cmap="RdBu_r",
        norm=TwoSlopeNorm(vmin=-lim, vcenter=0.0, vmax=lim),
    )
    _decorate(axes[1], "(b) magnitude: log10 norm ratio")
    fig.colorbar(im1, ax=axes[1], shrink=0.9)

    # (c) absolute error (sequential, log scale; no denominator)
    im2 = axes[2].imshow(
        abse, origin="lower", aspect="auto", cmap="magma",
        norm=LogNorm(vmin=max(abse[abse > 0].min(), 1e-6), vmax=abse.max()),
    )
    _decorate(axes[2], "(c) absolute error")
    fig.colorbar(im2, ax=axes[2], shrink=0.9)

    out_path.parent.mkdir(parents=True, exist_ok=True)
    fig.savefig(out_path, dpi=220)
    plt.close(fig)


def _default_setup(m: int) -> tuple[Tensor, Tensor]:
    """A fixed skewed reward and a fixed heterogeneity direction."""
    rewards = torch.linspace(0.0, 1.0, m, dtype=torch.float64) ** 3  # right-skewed
    base = torch.linspace(-1.0, 1.0, m, dtype=torch.float64)
    base = base / base.norm()
    return rewards, base


def main(argv: list[str] | None = None) -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--m", type=int, default=8, help="Number of items.")
    parser.add_argument("--n", type=int, default=6, help="Coupled pool size.")
    parser.add_argument("--out_dir", type=Path, default=Path("artifacts/bias_map"))
    parser.add_argument("--num_het", type=int, default=13, help="Heterogeneity grid points.")
    parser.add_argument("--het_max", type=float, default=3.0)
    args = parser.parse_args(argv)

    torch.set_default_dtype(torch.float64)
    rewards, base = _default_setup(args.m)
    ks = list(range(2, args.n + 1))
    hs = [args.het_max * i / (args.num_het - 1) for i in range(args.num_het)]
    grid = bias_regime_grid(
        m=args.m, n=args.n, ks=ks, heterogeneities=hs, base_direction=base, rewards=rewards
    )

    args.out_dir.mkdir(parents=True, exist_ok=True)
    (args.out_dir / "bias_regime_map.json").write_text(json.dumps(grid, indent=2))
    plot_bias_map(grid, args.out_dir / "bias_regime_map.png")

    print("Naive i.i.d.-weight bias (relative L2 vs exact ∇J_K), by (k, heterogeneity):")
    print("  h \\ k  " + "  ".join(f"k={k}" for k in ks))
    for hi, h in enumerate(hs):
        print(f"  {h:4.2f}   " + "  ".join(f"{grid['rel_l2'][hi][ki]:.3f}" for ki in range(len(ks))))
    print(f"\nSaved: {args.out_dir/'bias_regime_map.json'}\nSaved: {args.out_dir/'bias_regime_map.png'}")


if __name__ == "__main__":
    main()


==> anc/src/experiments/variance_comparison.py <==
"""Fair gradient-estimator variance comparison (Table 2 of the coupled-MaxK arXiv note).

Compares three Max@K gradient estimators on enumerable configs, at EQUAL
reward-evaluation budget and across independent reward/logit geometries:

  * PL joint-score REINFORCE  (generic, unbiased; k reward evals per draw);
  * HT threshold-conditioned  (ours, unbiased;   n reward evals per draw);
  * naive i.i.d. weights       (biased;           n reward evals per draw).

Fairness devices (third-review-round fixes):
  * cost-normalized variance = tr(Cov) x reward-evaluations-per-draw, so methods are
    compared at equal reward-eval budget rather than per draw;
  * GEOMS independent reward/logit geometries per config -> report median [IQR],
    not a single run (the k/n = 1/2 column is heavy-tailed; see Remark 1);
  * two baselines: 'oracle' (the exact objective J_K = E[max_k R], the quantity the
    EMA tracks -- so the two panels differ only in oracle vs. estimated baseline,
    not in what is being tracked; available only in enumerable toys) and 'ema'
    (practical, draw-independent EMA of realized best-of-k; the policy is frozen,
    so the EMA is strictly independent of the current draw and the estimator stays
    unbiased);
  * SEEDS independent Monte-Carlo seeds per geometry -> sampling uncertainty is
    visible in the spread, not hidden in a single chain;
  * tail diagnostics: max and 95th-percentile single-draw gradient norm;
  * cost: mean wall-clock per draw (loss + backward) per method.

Run from code/ with PYTHONPATH=. :  python3 src/experiments/variance_comparison.py
"""
from __future__ import annotations

import itertools
import statistics as st

import torch

from src.algorithms.coupled_mechanism import _iid_maxk_loss, draw_wor_pool
from src.estimators.maxk_wor import coupled_maxk_loss_polytime, pl_set_prob
from src.samplers.gumbel import gumbel_topk_wor

torch.set_default_dtype(torch.float64)

CONFIGS = ((6, 4, 2), (8, 6, 2), (10, 8, 2))
GEOMS = 5
SEEDS = (9, 10, 11)
N_DRAWS = 4_000
WARMUP = 500  # EMA warm-up draws discarded from the statistics
EMA_ALPHA = 0.05


def j_true(theta: torch.Tensor, rewards: torch.Tensor, k: int) -> torch.Tensor:
    """Exact J_K = sum_{|S|=k} P_WOR(S) max_S R by enumeration over all M items."""
    M = theta.numel()
    j = theta.new_zeros(())
    for combo in itertools.combinations(range(M), k):
        s = torch.tensor(combo)
        j = j + pl_set_prob(theta, s) * rewards[s].max()
    return j


def one_cell(theta_val, rewards, gJ, jK, M, n, k, method, baseline_kind, seed=9):
    """Run one (config, geometry, seed, baseline, method) cell; return stats."""
    if baseline_kind == "ema" and N_DRAWS <= WARMUP:
        raise ValueError(f"N_DRAWS={N_DRAWS} must exceed the EMA WARMUP={WARMUP}")
    evals = k if method == "joint" else n
    g = torch.Generator().manual_seed(seed)
    ema = 0.0
    oracle_b = jK  # exact J_K = E[max_k R]: what the EMA tracks, known here exactly
    import time
    acc = torch.zeros(M)
    sq = torch.zeros(M)
    norms = []
    t_wall = 0.0
    cnt = 0
    for t in range(N_DRAWS):
        b = oracle_b if baseline_kind == "oracle" else ema
        ts = theta_val.clone().requires_grad_(True)
        t0 = time.perf_counter()
        if method == "joint":
            s = gumbel_topk_wor(ts, k, generator=g)
            best = rewards[s.indices].max()
            loss = -((best - b) * s.log_prob)  # rewards are constants
            realized = best.item()
        else:
            pool, kappa, t_item = draw_wor_pool(ts, n, generator=g)
            if method == "ht":
                loss = coupled_maxk_loss_polytime(
                    ts, pool, t_item, rewards, k, kappa, baseline=b
                )
            else:  # naive
                loss = _iid_maxk_loss(ts, pool, rewards, k, baseline=b)
            realized = rewards[pool[:k]].max().item()
        (grad,) = torch.autograd.grad(loss, ts)
        t_wall += time.perf_counter() - t0
        gi = -grad  # ascent gradient estimate of grad J_K
        if baseline_kind == "oracle" or t >= WARMUP:
            acc += gi
            sq += gi * gi
            norms.append(gi.norm().item())
            cnt += 1
        if baseline_kind == "ema":
            ema = (1 - EMA_ALPHA) * ema + EMA_ALPHA * realized
    mean = acc / cnt
    var = (sq / cnt - mean * mean).sum().item()
    bias = ((mean - gJ).norm() / gJ.norm()).item()
    norms.sort()
    return dict(
        bias=bias, var=var, cost_var=var * evals,
        maxg=norms[-1], p95g=norms[int(0.95 * (len(norms) - 1))],
        ms_per_draw=1e3 * t_wall / N_DRAWS,
    )


def run() -> None:
    cells: dict[tuple, list[dict]] = {}
    for (M, n, k) in CONFIGS:
        for geom in range(GEOMS):
            g0 = torch.Generator().manual_seed(1000 + geom)
            theta_val = torch.randn(M, generator=g0)
            rewards = torch.randn(M, generator=g0)
            tt = theta_val.clone().requires_grad_(True)
            jt = j_true(tt, rewards, k)
            (gJ,) = torch.autograd.grad(jt, tt)
            jK = jt.item()
            for seed in SEEDS:
                for baseline_kind in ("oracle", "ema"):
                    for method in ("joint", "ht", "naive"):
                        r = one_cell(
                            theta_val, rewards, gJ, jK, M, n, k, method,
                            baseline_kind, seed=seed,
                        )
                        cells.setdefault((M, n, k, baseline_kind, method), []).append(r)
    for baseline_kind in ("ema", "oracle"):
        print(f"\n=== baseline: {baseline_kind} ===")
        print(
            f"{'(M,n,k)':10}{'method':8}{'cost_var med [IQR]':>30}"
            f"{'bias med':>10}{'p95g med':>10}{'maxg med':>10}{'ms/draw':>9}"
        )
        for (M, n, k) in CONFIGS:
            for method in ("joint", "ht", "naive"):
                rs = cells[(M, n, k, baseline_kind, method)]
                cv = sorted(r["cost_var"] for r in rs)
                med = st.median(cv)
                q1, _, q3 = st.quantiles(cv, n=4)
                bias = st.median(r["bias"] for r in rs)
                p95 = st.median(r["p95g"] for r in rs)
                mx = st.median(r["maxg"] for r in rs)
                ms = st.median(r["ms_per_draw"] for r in rs)
                print(
                    f"({M},{n},{k})".ljust(10) + f"{method:8}"
                    + f"{med:8.2f} [{q1:6.2f},{q3:6.2f}]".rjust(30)
                    + f"{bias:10.2f}{p95:10.2f}{mx:10.2f}{ms:9.3f}"
                )


if __name__ == "__main__":
    run()


==> anc/src/samplers/__init__.py <==
# Samplers subpackage: without-replacement (Gumbel-Top-k / Stochastic Beam
# Search) sampling for the coupled-sampling Max@K theorem.
from src.samplers.gumbel import (
    WORSample,
    gumbel_noise,
    gumbel_topk_wor,
    inclusion_prob,
    log1mexp,
    log_inclusion_prob,
    perturb,
    plackett_luce_logprob,
    shift_gumbels,
    threshold_value,
)
from src.samplers.sbs import (
    SBSResult,
    permutation_step_logits,
    stochastic_beam_search,
)

__all__ = [
    "SBSResult",
    "WORSample",
    "gumbel_noise",
    "gumbel_topk_wor",
    "inclusion_prob",
    "log1mexp",
    "log_inclusion_prob",
    "permutation_step_logits",
    "perturb",
    "plackett_luce_logprob",
    "shift_gumbels",
    "stochastic_beam_search",
    "threshold_value",
]


==> anc/src/samplers/gumbel.py <==
"""Gumbel-Top-k without-replacement sampling primitives (SBS decoder, Layer 0-1).

The model-free core of the Stochastic Beam Search / Gumbel-Top-k decoder
(Kool et al., "Stochastic Beams and Where to Find Them", ICML 2019; "Estimating
Gradients ... by Sampling without Replacement", ICLR 2020) that the coupled-
sampling Max@K theorem needs. Three things live here:

  1. Flat categorical WOR sampling: perturb logits with Gumbel noise and take the
     top k -> k DISTINCT items drawn without replacement, exactly Plackett-Luce.
  2. Inclusion probabilities q_i(kappa) = P(perturbed_i > kappa) and the
     (k+1)-th-largest threshold, i.e. the Horvitz-Thompson / priority-sampling
     machinery (Duffield 2007; Kool ICLR 2020) the theorem's weights compose.
  3. The conditional ("shifted") Gumbel primitive: given a parent's perturbed
     value b, transform a set of child Gumbels so their max is exactly b. This is
     the crux of the sequential beam (Layer 2, next) — propagating perturbations
     down the decode tree so that top-k over leaves = WOR over sequences.

Numerics (the falsifier's lesson): every survival term uses -expm1 / log1mexp so
the E~0 tail does not cancel to exactly 0 (1 - exp(-E) collapses to 0.0 for
E ~ 1e-16, poisoning 1/q) and the E~inf tail does not overflow. float64-friendly;
sampling takes an explicit torch.Generator for reproducibility.

All batched ops assume the item axis is the LAST dim (leading dims are batch).
"""

from __future__ import annotations

import math
from dataclasses import dataclass

import torch
from torch import Tensor

_NEG_LOG2 = -math.log(2.0)


def log1mexp(z: Tensor) -> Tensor:
    """Stable log(1 - exp(z)) for z <= 0 (Mächler 2012), NaN-safe in the gradient.

    Splits at -log 2: near 0 use log(-expm1(z)); far below use log1p(-exp(z)).
    z is clamped to <= 0 so tiny positive rounding (e.g. from `perturbed - max`)
    does not produce NaN. At z == 0 the result is -inf, which the callers absorb.

    The double-`where` feeds each branch only inputs where it is well-conditioned,
    so the UNSELECTED branch cannot inject NaN into the backward pass: log1p(-exp z)
    has a 1/0 derivative as z -> 0 (and log(-expm1 z) is fine there), so a plain
    torch.where would poison the gradient even though its value is correct — the
    failure the coupled-Max@K gradient certificate caught.
    """
    z = z.clamp(max=0.0)
    cond = z > _NEG_LOG2
    safe = torch.full_like(z, -1.0)  # both branches are finite & smooth at z = -1
    z_near = torch.where(cond, z, safe)  # only the log(-expm1) branch sees this
    z_far = torch.where(cond, safe, z)  # only the log1p(-exp) branch sees this
    return torch.where(
        cond,
        torch.log(-torch.expm1(z_near)),
        torch.log1p(-torch.exp(z_far)),
    )


def gumbel_noise(
    shape: tuple[int, ...],
    *,
    generator: torch.Generator | None = None,
    device: torch.device | None = None,
    dtype: torch.dtype = torch.float64,
) -> Tensor:
    """Standard Gumbel(0,1) noise, -log(-log(U)), with U kept away from 0."""
    u = torch.rand(shape, generator=generator, device=device, dtype=dtype)
    u = u.clamp_(min=torch.finfo(dtype).tiny)  # torch.rand is [0,1): only 0 hurts
    return -torch.log(-torch.log(u))


def perturb(logits: Tensor, *, generator: torch.Generator | None = None) -> Tensor:
    """Gumbel-perturbed log-probabilities: G_i = logits_i + Gumbel(0,1)_i."""
    return logits + gumbel_noise(
        tuple(logits.shape), generator=generator, device=logits.device, dtype=logits.dtype
    )


def inclusion_prob(logits: Tensor, kappa: Tensor | float) -> Tensor:
    """q_i(kappa) = P(logits_i + Gumbel > kappa) = 1 - exp(-exp(logits_i-kappa)).

    Stable via -expm1. `kappa` broadcasts against the leading (batch) dims.
    """
    e = torch.exp(logits - kappa)
    return -torch.expm1(-e)


def log_inclusion_prob(logits: Tensor, kappa: Tensor | float) -> Tensor:
    """log q_i(kappa), stable in both the q->0 and q->1 tails."""
    e = torch.exp(logits - kappa)
    return log1mexp(-e)


def shift_gumbels(perturbed: Tensor, target_max: Tensor | float, dim: int = -1) -> Tensor:
    """Condition a set of Gumbels so their maximum equals `target_max` exactly.

    Given raw perturbed log-probs `perturbed` (children) and a parent's already-
    sampled perturbed value b = `target_max`, returns shifted values whose max
    along `dim` is b, preserving the argmax. Kool's numerically-stable form
    (ICML 2019, App. B): with Z = max(perturbed),

        u_i = b - perturbed_i + log(1 - exp(perturbed_i - Z))
        shifted_i = b - max(u_i, 0) - log(1 + exp(-|u_i|)).

    The argmax has perturbed_i = Z, so log1mexp(0) = -inf, u_i = -inf, and
    shifted_i = b. This is the primitive the sequential beam propagates downward.
    """
    z = perturbed.max(dim=dim, keepdim=True).values
    b = target_max if isinstance(target_max, Tensor) else torch.as_tensor(
        target_max, dtype=perturbed.dtype, device=perturbed.device
    )
    if isinstance(target_max, Tensor) and b.dim() == perturbed.dim() - 1:
        b = b.unsqueeze(dim)
    u = b - perturbed + log1mexp(perturbed - z)
    return b - u.clamp(min=0.0) - torch.log1p(torch.exp(-u.abs()))


def plackett_luce_logprob(logits: Tensor, ordered: Tensor) -> Tensor:
    """Log-prob of drawing `ordered` (last dim = decode order) WITHOUT replacement.

    sum_t [ logits[a_t] - logsumexp(logits over items not yet drawn) ]. Works for
    arbitrary leading batch dims; the item axis is the last dim of `logits`.
    """
    work = logits.clone()
    k = ordered.shape[-1]
    lp = torch.zeros(logits.shape[:-1], dtype=logits.dtype, device=logits.device)
    for t in range(k):
        col = ordered[..., t].unsqueeze(-1)  # [batch, 1]
        lse = torch.logsumexp(work, dim=-1)  # over remaining items
        chosen = work.gather(-1, col).squeeze(-1)
        lp = lp + (chosen - lse)
        neg_inf = torch.full_like(col, float("-inf"), dtype=work.dtype)
        work = work.scatter(-1, col, neg_inf)  # remove drawn item
    return lp


def threshold_value(perturbed: Tensor, k: int) -> Tensor:
    """The (k+1)-th largest perturbed value along the last dim (-inf if k == M).

    This is the priority-sampling threshold kappa: everything strictly above it is
    the size-k WOR pool, and q_i(kappa) is the per-item inclusion probability.
    """
    m = perturbed.shape[-1]
    if k >= m:
        return torch.full(perturbed.shape[:-1], float("-inf"),
                          dtype=perturbed.dtype, device=perturbed.device)
    return torch.topk(perturbed, k + 1, dim=-1).values[..., k]


@dataclass
class WORSample:
    """A without-replacement draw of k items from a categorical over M items."""

    indices: Tensor      # [batch, k] selected items, descending-perturbed (decode) order
    perturbed: Tensor    # [batch, M] the Gumbel-perturbed log-probs used
    threshold: Tensor    # [batch] the (k+1)-th largest perturbed value (priority threshold)
    log_prob: Tensor     # [batch] Plackett-Luce log-prob of the ordered draw


def gumbel_topk_wor(
    logits: Tensor, k: int, *, generator: torch.Generator | None = None
) -> WORSample:
    """Sample k DISTINCT items without replacement via the Gumbel-Top-k trick.

    Perturb the logits once and take the top k: the result is an exact
    Plackett-Luce WOR sample (Kool 2019; Vieira 2014). Returns the selection in
    decode order together with the priority threshold and the exact PL log-prob
    (computed from the logits, not the Gumbels).
    """
    m = logits.shape[-1]
    if not 1 <= k <= m:
        raise ValueError(f"need 1 <= k <= M={m}, got k={k}")
    g = perturb(logits, generator=generator)
    top = torch.topk(g, k, dim=-1)
    indices = top.indices
    return WORSample(
        indices=indices,
        perturbed=g,
        threshold=threshold_value(g, k),
        log_prob=plackett_luce_logprob(logits, indices),
    )


==> anc/src/samplers/sbs.py <==
"""Stochastic Beam Search: without-replacement sampling of SEQUENCES (SBS Layer 2).

Kool et al., "Stochastic Beams and Where to Find Them" (ICML 2019). Draws k
DISTINCT sequences (e.g. TSP tours) without replacement from an autoregressive
model, using a beam of width k+1 rather than enumerating the exponential leaf set.

Construction. Each partial sequence (prefix) carries its model log-prob phi(prefix)
and a perturbed value G(prefix). The root is the empty prefix with phi=0 and
G ~ Gumbel(0). To expand a prefix we perturb every child's log-prob with an
independent Gumbel and then SHIFT the children (shift_gumbels) so their maximum
equals the parent's G. Two consequences make a width-(k+1) beam exact:

  * every node's G is marginally Gumbel(phi(node)), so top-k over leaves is a
    Gumbel-Top-k = Plackett-Luce WOR draw over whole sequences; and
  * G is monotonically non-increasing down the tree (children <= parent), so a
    prefix outside the top-(k+1) frontier can never yield a top-(k+1) leaf —
    pruning to the top k+1 at every level loses nothing.

Keeping k+1 (one extra) yields the priority-sampling threshold kappa = the
(k+1)-th largest leaf perturbed value, so q_i(kappa) inclusion probabilities (the
theorem's weights) are available for free.

Batched over a leading instance axis B (independent problems / independent draws).
`step_logits_fn(prefixes)` maps a [B, W, t] batch of prefixes to [B, W, A]
NORMALIZED next-token log-probabilities log p(token | prefix) — logsumexp over the
valid tokens is 0 — with -inf at invalid tokens (e.g. already-visited TSP nodes).
Normalization is required: it makes phi(leaf) = log P(sequence) and the root's
Gumbel(0) the consistent maximum over the leaf distribution.
"""

from __future__ import annotations

from dataclasses import dataclass
from typing import Callable

import torch
from torch import Tensor

from src.samplers.gumbel import gumbel_noise, plackett_luce_logprob, shift_gumbels

# [B, W, t] prefixes -> [B, W, A] normalized next-token log-probs (-inf at invalid)
StepLogitsFn = Callable[[Tensor], Tensor]


@dataclass
class SBSResult:
    sequences: Tensor  # [B, k, num_steps] sampled sequences, descending-perturbed order
    log_prob: Tensor   # [B, k] phi(leaf): the model log-prob of each sampled sequence
    perturbed: Tensor  # [B, k] G(leaf): perturbed values (descending)
    threshold: Tensor  # [B] the (k+1)-th largest leaf perturbed value (-inf if < k+1 leaves)


def stochastic_beam_search(
    step_logits_fn: StepLogitsFn,
    num_steps: int,
    k: int,
    batch_size: int,
    *,
    generator: torch.Generator | None = None,
    device: torch.device | None = None,
    dtype: torch.dtype = torch.float64,
) -> SBSResult:
    """Sample k sequences of length `num_steps` WITHOUT replacement per instance.

    Returns the k highest-perturbed leaves (the WOR sample) plus the priority
    threshold. `step_logits_fn` must mask invalid next tokens with -inf.
    """
    if k < 1:
        raise ValueError(f"k must be >= 1, got {k}")
    if num_steps < 1:
        raise ValueError(f"num_steps must be >= 1, got {num_steps}")

    b = batch_size
    width = k + 1  # one extra leaf gives the (k+1)-th priority threshold

    beam_seq = torch.empty((b, 1, 0), dtype=torch.long, device=device)
    beam_phi = torch.zeros((b, 1), dtype=dtype, device=device)
    beam_g = gumbel_noise((b, 1), generator=generator, device=device, dtype=dtype)  # Gumbel(0)

    for _ in range(num_steps):
        logits = step_logits_fn(beam_seq)  # [B, W, A]
        _, w, a = logits.shape
        child_phi = beam_phi.unsqueeze(-1) + logits  # [B, W, A]; invalid -> -inf
        raw = child_phi + gumbel_noise((b, w, a), generator=generator, device=device, dtype=dtype)
        g_child = shift_gumbels(raw, beam_g, dim=-1)  # max over A per parent == beam_g

        flat_g = g_child.reshape(b, w * a)
        flat_phi = child_phi.reshape(b, w * a)
        # never select an invalid (-inf) child: cap the frontier at #finite
        n_finite = int(torch.isfinite(flat_g).sum(-1).min().item())
        kk = min(width, n_finite)
        top_g, top_idx = torch.topk(flat_g, kk, dim=-1)  # [B, kk]

        parent = torch.div(top_idx, a, rounding_mode="floor")  # [B, kk]
        token = top_idx % a  # [B, kk]
        t_now = beam_seq.shape[-1]
        gathered = beam_seq.gather(1, parent.unsqueeze(-1).expand(b, kk, t_now))
        beam_seq = torch.cat([gathered, token.unsqueeze(-1)], dim=-1)  # [B, kk, t+1]
        beam_phi = flat_phi.gather(1, top_idx)  # [B, kk]
        beam_g = top_g  # [B, kk]

    order = beam_g.argsort(dim=-1, descending=True)
    seq_sorted = beam_seq.gather(1, order.unsqueeze(-1).expand_as(beam_seq))
    phi_sorted = beam_phi.gather(1, order)
    g_sorted = beam_g.gather(1, order)

    w_final = g_sorted.shape[1]
    if w_final > k:
        threshold = g_sorted[:, k]  # the (k+1)-th largest
        return SBSResult(
            sequences=seq_sorted[:, :k],
            log_prob=phi_sorted[:, :k],
            perturbed=g_sorted[:, :k],
            threshold=threshold,
        )
    threshold = torch.full((b,), float("-inf"), dtype=dtype, device=device)
    return SBSResult(
        sequences=seq_sorted, log_prob=phi_sorted, perturbed=g_sorted, threshold=threshold
    )


def permutation_step_logits(node_logits: Tensor) -> StepLogitsFn:
    """A Plackett-Luce sequence model over permutations of `node_logits`' items.

    At each step the next token is drawn from softmax(`node_logits`) restricted to
    the unvisited items, so a full sequence has probability equal to the
    Plackett-Luce probability of that ordering (phi(leaf) = plackett_luce_logprob).
    Returns NORMALIZED log-probs (log_softmax over the valid items), as the SBS
    contract requires. `node_logits` is [A] (shared) or [B, A] (per instance).

    This is the enumerable toy model for testing SBS; a per-step TSP policy returns
    the same shape once the encoder/decoder are wired in (Layer 3).
    """
    if node_logits.dim() == 1:
        node_logits = node_logits.unsqueeze(0)  # [1, A]
    a = node_logits.shape[-1]

    def step(prefixes: Tensor) -> Tensor:
        b, w, t = prefixes.shape
        logits = node_logits.view(node_logits.shape[0], 1, a).expand(b, w, a).clone()
        if t > 0:
            logits.scatter_(-1, prefixes, float("-inf"))  # mask visited items
        return torch.log_softmax(logits, dim=-1)  # normalized over valid items

    return step


==> anc/tests/conftest.py <==
"""Standalone path setup: make the ancillary bundle's src/ importable."""
from __future__ import annotations

import sys
from pathlib import Path

ANC_DIR = Path(__file__).resolve().parents[1]
if str(ANC_DIR) not in sys.path:
    sys.path.insert(0, str(ANC_DIR))


==> anc/tests/test_bias_regime_map.py <==
"""Bias-regime map: the exact E[naive] matches the real sampler, and behaves sanely."""

from __future__ import annotations

import pytest
import torch

from src.estimators.baselines import subloo_weights
from src.experiments.bias_regime_map import (
    bias_regime_grid,
    expected_naive_grad,
    true_grad_jk,
)

torch.set_default_dtype(torch.float64)


def _mc_naive_grad(theta, rewards, n, k, N, seed):
    """Direct MC of the Gumbel-Top-n sampler's naive gradient (validation oracle)."""
    m = theta.shape[0]
    p = torch.softmax(theta, -1)
    eye = torch.eye(m)
    g = torch.Generator().manual_seed(seed)
    u = torch.rand(N, m, generator=g).clamp_(min=torch.finfo(torch.float64).tiny)
    pools = (theta[None, :] + (-torch.log(-torch.log(u)))).topk(n, dim=-1).indices  # [N, n]
    acc = torch.zeros(m)
    for row in pools:
        w = subloo_weights(rewards[row].unsqueeze(0), k).squeeze(0)
        for idx, item in enumerate(row.tolist()):
            acc = acc + w[idx] * (eye[item] - p)
    return acc / N


class TestExactMatchesSampler:
    """E[naive] via the P_WOR(A) pool identity == MC over the actual Gumbel-Top-n draw."""

    @pytest.mark.parametrize("k", [2, 3])
    def test_exact_matches_mc(self, k: int) -> None:
        m, n = 7, 5
        theta = torch.tensor([0.6, -0.3, 0.2, 0.0, -0.5, 0.4, -0.1]) * 1.5
        rewards = torch.linspace(0.0, 1.0, m) ** 3
        exact = expected_naive_grad(theta, rewards, n, k, subloo_weights)
        mc = _mc_naive_grad(theta, rewards, n, k, N=30_000, seed=k)
        rel = ((exact - mc).norm() / (exact.norm() + 1e-12)).item()
        assert rel < 0.05  # exact enumeration matches the real sampler (MC error)


class TestBehaviour:
    def test_bias_grows_with_heterogeneity(self) -> None:
        m, n = 8, 6
        base = torch.linspace(-1.0, 1.0, m)
        base = base / base.norm()
        rewards = torch.linspace(0.0, 1.0, m) ** 3
        # near-uniform vs strongly heterogeneous, at a fixed k
        lo = bias_regime_grid(m=m, n=n, ks=[4], heterogeneities=[0.1],
                              base_direction=base, rewards=rewards)["rel_l2"][0][0]
        hi = bias_regime_grid(m=m, n=n, ks=[4], heterogeneities=[3.0],
                              base_direction=base, rewards=rewards)["rel_l2"][0][0]
        assert hi > lo  # coupling bias is larger for a more heterogeneous policy

    def test_grid_shape_and_finite(self) -> None:
        m, n = 7, 5
        base = torch.linspace(-1.0, 1.0, m)
        base = base / base.norm()
        rewards = torch.linspace(0.0, 1.0, m) ** 3
        grid = bias_regime_grid(m=m, n=n, ks=[2, 3, 4], heterogeneities=[0.0, 1.0, 2.0],
                                base_direction=base, rewards=rewards)
        assert len(grid["rel_l2"]) == 3 and len(grid["rel_l2"][0]) == 3
        assert all(0.0 <= v < 100.0 for row in grid["rel_l2"] for v in row)

    def test_true_grad_is_finite_nonzero(self) -> None:
        m = 7
        theta = torch.randn(m)
        rewards = torch.linspace(0.0, 1.0, m) ** 3
        g = true_grad_jk(theta, rewards, 3)
        assert torch.isfinite(g).all() and g.abs().sum() > 0


==> anc/tests/test_coupled_bias_certificate.py <==
"""Coupled-sampling bias certificate (the 2026-07-06 gate probe, committed).

Exact-enumeration certificates behind RESEARCH_PLAN.md v3 Lemmas 1-2:

  Lemma 1 (independent multi-start is already unbiased): under POMO-style
  distinct-start rollouts that are *conditionally independent* given the
  (deterministic) encoder, the i.i.d. Max@K gradient weights (subloo / raw)
  match the exact score-function gradient of the Max@K objective — cosine 1,
  relL2 0 — at every start-heterogeneity. No correction is needed there.

  Lemma 2 (coupling breaks the weights, and the obvious fix is not enough):
  under a coupled without-replacement sampler (sequential WOR over actions),
  the same weights are biased (relL2 ~ 0.3-0.7), and adding the coupling-
  normalizer score term recovers only part of the error.

  Sensitivity control: the harness detects a deliberately mismatched-K weight
  vector, so the Lemma-1 zeros are meaningful.

  Closed-form instance (paper, proof of Observation 2): M=3, uniform softmax
  (theta=0), rewards (1,0,0), one coupled PL draw of k=n=2 ->
  E[naive iid-grad] = (4/5) * grad J_K exactly, with
  grad J_K = (5/18, -5/36, -5/36) and E[naive] = (2/9, -1/9, -1/9); the
  whole-draw score has zero mean there, so no constant baseline repairs it.

All expectations are exact enumerations (no sampling, no seeds).
"""

from __future__ import annotations

import itertools

import pytest
import torch

from src.estimators.baselines import subloo_weights
from src.estimators.maxk_gradient import maxk_gradient_weights
from src.estimators.maxk_reward import maxk_reward_estimate

torch.set_default_dtype(torch.float64)


def _cos_rel(a: torch.Tensor, b: torch.Tensor) -> tuple[float, float]:
    cos = (torch.dot(a, b) / (a.norm() * b.norm() + 1e-15)).item()
    rel = ((a - b).norm() / (b.norm() + 1e-15)).item()
    return cos, rel


def _independent_grads(
    theta: torch.Tensor,
    start_bias: torch.Tensor,
    rewards_per_action: list[float],
    k: int,
    alpha: float,
    weight_fn,
) -> tuple[torch.Tensor, torch.Tensor]:
    """Exact TRUE vs ESTIMATOR gradient under independent distinct-start rollouts.

    Start s draws its action from softmax(theta + alpha * start_bias[s])
    independently of the other starts (POMO's scheme, gate-probe toy).
    """
    n_starts, n_actions = start_bias.shape
    pi = torch.softmax(theta.unsqueeze(0) + alpha * start_bias, dim=-1)
    onehot = torch.eye(n_actions)
    true_grad = torch.zeros(n_actions)
    est_grad = torch.zeros(n_actions)
    for combo in itertools.product(range(n_actions), repeat=n_starts):
        prob = 1.0
        for s in range(n_starts):
            prob *= pi[s, combo[s]].item()
        rewards = torch.tensor([rewards_per_action[a] for a in combo])
        rho = maxk_reward_estimate(rewards, k).item()
        weights = weight_fn(rewards, k)
        score_sum = torch.zeros(n_actions)
        est_contrib = torch.zeros(n_actions)
        for s in range(n_starts):
            g = onehot[combo[s]] - pi[s]
            score_sum += g
            est_contrib += weights[s].item() * g
        true_grad += prob * rho * score_sum
        est_grad += prob * est_contrib
    return true_grad, est_grad


def _coupled_grads(
    theta: torch.Tensor,
    start_bias: torch.Tensor,
    rewards_per_action: list[float],
    k: int,
    alpha: float,
    correct_score: bool,
) -> tuple[torch.Tensor, torch.Tensor]:
    """Exact TRUE vs ESTIMATOR gradient under sequential WOR (coupled) sampling.

    Draw s samples from the remaining actions only (no repeats). TRUE gradient
    uses the full coupled score d/dtheta log P_coupled; the estimator applies
    i.i.d. subloo weights to per-sample scores — independent scores when
    correct_score=False (naive), coupling-normalizer-corrected scores when
    correct_score=True (Lemma 2's partial fix).
    """
    n_starts, n_actions = start_bias.shape
    pi = torch.softmax(theta.unsqueeze(0) + alpha * start_bias, dim=-1)
    onehot = torch.eye(n_actions)
    true_grad = torch.zeros(n_actions)
    est_grad = torch.zeros(n_actions)
    for combo in itertools.permutations(range(n_actions), n_starts):
        prob = 1.0
        remaining = list(range(n_actions))
        per_sample_scores = []
        for s in range(n_starts):
            a = combo[s]
            z = sum(pi[s, b] for b in remaining)
            prob *= (pi[s, a] / z).item()
            indep = onehot[a] - pi[s]
            if correct_score:
                dlz = torch.zeros(n_actions)
                for b in remaining:
                    dlz += (pi[s, b] / z) * (onehot[b] - pi[s])
                per_sample_scores.append(indep - dlz)
            else:
                per_sample_scores.append(indep)
            remaining.remove(a)
        rewards = torch.tensor([rewards_per_action[a] for a in combo])
        rho = maxk_reward_estimate(rewards, k).item()
        weights = subloo_weights(rewards, k)
        # full coupled score (with normalizer terms) for the TRUE gradient
        full_score = torch.zeros(n_actions)
        remaining = list(range(n_actions))
        for s in range(n_starts):
            a = combo[s]
            z = sum(pi[s, b] for b in remaining)
            dlz = torch.zeros(n_actions)
            for b in remaining:
                dlz += (pi[s, b] / z) * (onehot[b] - pi[s])
            full_score += (onehot[a] - pi[s]) - dlz
            remaining.remove(a)
        est = torch.zeros(n_actions)
        for s in range(n_starts):
            est += weights[s].item() * per_sample_scores[s]
        true_grad += prob * rho * full_score
        est_grad += prob * est
    return true_grad, est_grad


_THETA4 = torch.tensor([0.2, -0.1, 0.05, 0.4])
_THETA5 = torch.tensor([0.3, -0.2, 0.1, -0.1, 0.4])
_REWARDS4 = [0.0, 1.0, 2.0, 10.0]
_REWARDS5 = [0.0, 1.0, 2.0, 4.0, 10.0]


class TestLemma1IndependentMultistartUnbiased:
    """i.i.d. weights are EXACT under independent distinct-start rollouts."""

    @pytest.mark.parametrize("alpha", [0.0, 1.0, 4.0])
    @pytest.mark.parametrize("k", [2, 3])
    @pytest.mark.parametrize("weight_fn", [subloo_weights, maxk_gradient_weights])
    def test_cosine_one_rel_zero(self, alpha: float, k: int, weight_fn) -> None:
        true_grad, est_grad = _independent_grads(
            _THETA4, torch.eye(4), _REWARDS4, k=k, alpha=alpha, weight_fn=weight_fn
        )
        cos, rel = _cos_rel(est_grad, true_grad)
        assert cos > 1.0 - 1e-9
        assert rel < 1e-9

    def test_sensitivity_control_detects_mismatched_k(self) -> None:
        """Harness validity: deliberately wrong-K weights must show bias."""

        def wrong_k_weights(rewards: torch.Tensor, k: int) -> torch.Tensor:
            return subloo_weights(rewards, k + 1)  # K=3 weights for a K=2 target

        true_grad, est_grad = _independent_grads(
            _THETA4, torch.eye(4), _REWARDS4, k=2, alpha=2.0,
            weight_fn=wrong_k_weights,
        )
        _, rel = _cos_rel(est_grad, true_grad)
        assert rel > 0.01  # the zeros above are meaningful


class TestLemma2CoupledSamplingBiased:
    """The same weights are biased under coupled WOR; score fix is partial."""

    @pytest.mark.parametrize("alpha", [1.0, 3.0])
    def test_naive_weights_biased(self, alpha: float) -> None:
        true_grad, est_grad = _coupled_grads(
            _THETA5, torch.eye(3, 5), _REWARDS5, k=2, alpha=alpha,
            correct_score=False,
        )
        _, rel = _cos_rel(est_grad, true_grad)
        assert rel > 0.1  # material bias (gate: 0.35-0.72)

    @pytest.mark.parametrize("alpha", [1.0, 3.0])
    def test_score_correction_partial_not_full(self, alpha: float) -> None:
        _, est_naive = _coupled_grads(
            _THETA5, torch.eye(3, 5), _REWARDS5, k=2, alpha=alpha,
            correct_score=False,
        )
        true_grad, est_corr = _coupled_grads(
            _THETA5, torch.eye(3, 5), _REWARDS5, k=2, alpha=alpha,
            correct_score=True,
        )
        _, rel_naive = _cos_rel(est_naive, true_grad)
        _, rel_corr = _cos_rel(est_corr, true_grad)
        assert rel_corr < rel_naive  # the normalizer term helps ...
        assert rel_corr > 0.05  # ... but does NOT restore unbiasedness


class TestClosedFormInstance:
    """The paper's closed-form three-item instance (proof of Observation 2).

    M=3, uniform softmax (theta=0), rewards (1,0,0), one coupled PL draw of
    k=n=2 (the draw is the whole pool). Exact fractions, certified by
    enumeration + autograd:

      grad J_K          = ( 5/18, -5/36, -5/36)
      E[naive iid-grad] = ( 2/9,  -1/9,  -1/9 ) = (4/5) * grad J_K
      E[sum of drawn scores] = 0   (constant baselines change nothing)

    No sampling, no seeds.
    """

    M, K = 3, 2
    REWARDS = torch.tensor([1.0, 0.0, 0.0])

    @staticmethod
    def _pwor2(p: torch.Tensor, subset: tuple[int, int]) -> torch.Tensor:
        """P_WOR of a 2-subset via its two draw orders."""
        i, j = subset
        return p[i] * p[j] / (1 - p[i]) + p[j] * p[i] / (1 - p[j])

    def _grad_of(self, term_fn) -> torch.Tensor:
        """d/dtheta of sum over 2-subsets of term_fn(p, S), at theta = 0."""
        theta = torch.zeros(self.M, requires_grad=True)
        p = torch.softmax(theta, dim=0)
        total = sum(
            term_fn(p, S) for S in itertools.combinations(range(self.M), self.K)
        )
        (grad,) = torch.autograd.grad(total, theta)
        return grad

    def _true_grad(self) -> torch.Tensor:
        return self._grad_of(
            lambda p, S: self._pwor2(p, S) * self.REWARDS[list(S)].max()
        )

    def _naive_grad(self) -> torch.Tensor:
        # E[(max_S R) * sum_{i in S} grad log p_i]: P_WOR detached (sampling
        # law), scores through autograd.
        return self._grad_of(
            lambda p, S: self._pwor2(p, S).detach()
            * self.REWARDS[list(S)].max()
            * sum(torch.log(p[i]) for i in S)
        )

    def test_pwor_normalizes(self) -> None:
        p = torch.full((self.M,), 1.0 / self.M)
        total = sum(
            self._pwor2(p, S).item()
            for S in itertools.combinations(range(self.M), self.K)
        )
        assert abs(total - 1.0) < 1e-12

    def test_true_gradient_fractions(self) -> None:
        expected = torch.tensor([5 / 18, -5 / 36, -5 / 36])
        assert torch.allclose(self._true_grad(), expected, atol=1e-12)

    def test_naive_is_exactly_four_fifths(self) -> None:
        true_grad, naive = self._true_grad(), self._naive_grad()
        assert torch.allclose(
            naive, torch.tensor([2 / 9, -1 / 9, -1 / 9]), atol=1e-12
        )
        assert torch.allclose(naive, 0.8 * true_grad, atol=1e-12)
        cos, _ = _cos_rel(naive, true_grad)
        assert cos > 1.0 - 1e-12  # pure-magnitude error: direction exact

    def test_constant_baseline_cannot_repair(self) -> None:
        # E[sum_{i in S} grad log p_i] = 0 at the uniform point, so
        # (max - c) leaves the naive expectation unchanged for every c.
        score_mean = self._grad_of(
            lambda p, S: self._pwor2(p, S).detach()
            * sum(torch.log(p[i]) for i in S)
        )
        assert torch.allclose(score_mean, torch.zeros(self.M), atol=1e-12)


==> anc/tests/test_gradient_moment.py <==
"""Certificate for the pointwise bounds behind Proposition 2 (gradient second moment).

Proposition 2 (full-gradient second moment: n >= 2K suffices) rests on four pointwise
facts, each checkable by autodiff on a realized draw -- no Monte Carlo, no
expectations (Lemma B.1 "uniform score bounds" and Lemma B.2 "master pointwise bound"
in Appendix B of the paper; the code's k is the paper's K):

  (i)   score identity      -- grad log q_i(kappa) = phi(p_i tau) * grad log p_i,
                               phi(x) = x / (e^x - 1) in (0, 1), uniformly in tau;
  (ii)  PL-set score bound  -- || grad log P_WOR(S) || <= 2 k L;
  (iii) sampler score bound -- || grad log f ||       <= L (n + 1 + tau);
  (iv)  master bound        -- || g_hat || <= R_max L (3k + n + 1 + tau)
                                             * sum_{S in pool} P_WOR(S) W_S.

Here theta are the raw logits, gradients run through the NORMALIZED log-probs
log_softmax(theta) with kappa on the normalized scale (the parameterization of the
paper's propositions), L = max_i ||grad log p_i||_2, tau = e^{-kappa},
W_S = 1 / prod_{i in S} q_i(kappa), and g_hat is the ideal (brute-force, exact
P_WOR sums) surrogate gradient of Proposition 1 with the threshold detached.

The kappa grids deliberately include thresholds far outside the region any sampler
visits with non-negligible probability (tau from ~5e-5 to ~4e2): the bounds hold
UNIFORMLY in the threshold, which is exactly what makes the n >= 2K moment argument
work. Everything is float64 and runs in seconds.
"""

from __future__ import annotations

import itertools

import pytest
import torch

from src.estimators.maxk_wor import pl_set_prob, sampler_log_density
from src.samplers.gumbel import gumbel_topk_wor, inclusion_prob, log_inclusion_prob

torch.set_default_dtype(torch.float64)

# Extreme normalized-scale thresholds: kappa = -6 -> tau ~ 403 (q_i -> 1);
# kappa = 10 -> tau ~ 4.5e-5 (q_i -> 0, the W_S blow-up corner).
_KAPPA_GRID = [-6.0, -3.0, -1.0, 0.0, 1.0, 3.0, 6.0, 10.0]


def _log_p(theta: torch.Tensor) -> torch.Tensor:
    return torch.log_softmax(theta, dim=-1)


def _score_rows(theta: torch.Tensor) -> torch.Tensor:
    """Rows i = grad_theta log p_i = e_i - p for the flat softmax (closed form)."""
    p = torch.softmax(theta, dim=-1)
    m = theta.numel()
    return torch.eye(m) - p.unsqueeze(0).expand(m, m)


def _score_norm_L(theta: torch.Tensor) -> float:
    return float(_score_rows(theta).norm(dim=1).max())


def _phi(x: torch.Tensor) -> torch.Tensor:
    """phi(x) = x / (e^x - 1); float64-safe (expm1(x) = inf for huge x -> phi = 0.0)."""
    return x / torch.expm1(x)


def _grad_wrt(theta: torch.Tensor, fn) -> torch.Tensor:
    th = theta.clone().requires_grad_(True)
    (g,) = torch.autograd.grad(fn(th), th)
    return g


class TestScoreIdentity:
    """(i): autodiff of log q_i through log_softmax equals phi(p_i tau) (e_i - p)."""

    def test_grad_log_q_matches_closed_form_across_extreme_thresholds(self):
        theta = torch.tensor([0.30, -0.20, 0.10, -0.10, 0.40, -0.55])
        p = torch.softmax(theta, dim=-1)
        rows = _score_rows(theta)
        for kappa in _KAPPA_GRID:
            tau = torch.exp(torch.tensor(-kappa))
            for i in range(theta.numel()):
                g_auto = _grad_wrt(theta, lambda th: log_inclusion_prob(_log_p(th), kappa)[i])
                g_closed = _phi(p[i] * tau) * rows[i]
                assert torch.allclose(g_auto, g_closed, rtol=1e-9, atol=1e-12), (
                    f"score identity failed at kappa={kappa}, item {i}"
                )

    def test_phi_lies_in_unit_interval(self):
        x = torch.tensor([1e-12, 1e-6, 1e-3, 0.1, 1.0, 5.0, 30.0, 200.0])
        phi = _phi(x)
        assert bool((phi > 0).all()) and bool((phi < 1).all())
        # phi -> 1 as x -> 0 (the score never exceeds the item score, even as q -> 0)
        assert float(_phi(torch.tensor(1e-12))) == pytest.approx(1.0, abs=1e-9)


class TestPLSetScoreBound:
    """(ii): || grad log P_WOR(S) || <= 2 k L over all subsets, several geometries."""

    @pytest.mark.parametrize("seed", [0, 1, 2])
    @pytest.mark.parametrize("k", [1, 2, 3])
    def test_pl_set_score_bounded_by_2kL(self, seed: int, k: int):
        gen = torch.Generator().manual_seed(seed)
        theta = torch.randn(6, generator=gen) * 1.5  # skewed policies too
        L = _score_norm_L(theta)
        for combo in itertools.combinations(range(6), k):
            s = torch.tensor(combo)
            g = _grad_wrt(theta, lambda th: torch.log(pl_set_prob(th, s)))
            assert float(g.norm()) <= 2 * k * L * (1 + 1e-12) + 1e-12


class TestSamplerScoreBound:
    """(iii): || grad log f || <= L (n + 1 + tau), uniformly over the kappa grid."""

    def test_sampler_score_linear_in_tau(self):
        theta = torch.tensor([0.30, -0.20, 0.10, -0.10, 0.40, -0.55, 0.25])
        n = 4
        pool = torch.tensor([0, 2, 4, 6])
        m_item = 3
        L = _score_norm_L(theta)
        for kappa in _KAPPA_GRID:
            tau = float(torch.exp(torch.tensor(-kappa)))
            g = _grad_wrt(
                theta,
                lambda th: sampler_log_density(_log_p(th), pool, m_item, kappa),
            )
            assert float(g.norm()) <= L * (n + 1 + tau) * (1 + 1e-12), (
                f"sampler score bound failed at kappa={kappa}"
            )


def _ideal_surrogate_grad_and_bound(
    theta: torch.Tensor,
    pool: torch.Tensor,
    m_item: int,
    rewards: torch.Tensor,
    k: int,
    kappa: float,
) -> tuple[float, float]:
    """Return (||g_hat||, master bound) for one realized draw.

    g_hat = grad[ J_hat + sg(J_hat) log f ] with kappa detached: the ideal
    (brute-force) surrogate gradient of Proposition 1, all P_WOR sums exact.
    """
    th = theta.clone().requires_grad_(True)
    logp = _log_p(th)
    q = inclusion_prob(logp, kappa)
    j_hat = th.new_zeros(())
    sum_u = 0.0  # sum_S P_WOR(S) W_S, detached
    for combo in itertools.combinations(pool.tolist(), k):
        s = torch.as_tensor(combo)
        term = pl_set_prob(th, s) / q[s].prod()
        j_hat = j_hat + term * rewards[s].max()
        sum_u += float(term.detach())
    log_f = sampler_log_density(logp, pool, m_item, kappa)
    surrogate = j_hat + j_hat.detach() * log_f
    (g,) = torch.autograd.grad(surrogate, th)

    L = _score_norm_L(theta)
    r_max = float(rewards.abs().max())
    n = pool.numel()
    tau = float(torch.exp(torch.tensor(-kappa)))
    bound = r_max * L * (3 * k + n + 1 + tau) * sum_u
    return float(g.norm()), bound


class TestMasterGradientBound:
    """(iv): || g_hat || <= R_max L (3k+n+1+tau) sum_S P_WOR(S) W_S, pointwise."""

    THETA = torch.tensor([0.30, -0.20, 0.10, -0.10, 0.40, -0.55])
    R = torch.tensor([-1.5, 0.0, 2.0, 4.0, -0.5, 10.0])

    def test_master_bound_on_fixed_config_extreme_thresholds(self):
        pool = torch.tensor([0, 2, 3, 5])  # n = 4, with threshold item 1
        for k in (1, 2):
            for kappa in _KAPPA_GRID:
                g_norm, bound = _ideal_surrogate_grad_and_bound(
                    self.THETA, pool, 1, self.R, k, kappa
                )
                assert g_norm <= bound * (1 + 1e-9), (
                    f"master bound failed at k={k}, kappa={kappa}: "
                    f"||g||={g_norm:.6e} > bound={bound:.6e}"
                )

    @pytest.mark.parametrize("seed", list(range(10)))
    def test_master_bound_on_sampled_draws(self, seed: int):
        """Real Gumbel-Top-(n+1) draws, n = 2k (the moment-boundary regime)."""
        k, n = 2, 4
        gen = torch.Generator().manual_seed(seed)
        theta = torch.randn(7, generator=gen)
        rewards = torch.randn(7, generator=gen) * 3.0
        draw = gumbel_topk_wor(_log_p(theta).detach(), n + 1, generator=gen)
        pool = draw.indices[:n]
        m_item = int(draw.indices[n])
        kappa = float(draw.perturbed[m_item])  # the (n+1)-st perturbed value
        g_norm, bound = _ideal_surrogate_grad_and_bound(
            theta, pool, m_item, rewards, k, kappa
        )
        assert g_norm <= bound * (1 + 1e-9), (
            f"master bound failed on sampled draw (seed={seed}): "
            f"||g||={g_norm:.6e} > bound={bound:.6e}"
        )


==> anc/tests/test_gumbel_sampler.py <==
"""Enumeration test harness for the Gumbel-Top-k WOR sampler (SBS decoder core).

The four plan test families, at the model-free flat-categorical layer:

  1. distributional exactness  — Gumbel-Top-k selection frequencies match the
     Plackett-Luce WOR probabilities (vs brute-force enumeration of orderings);
  2. per-draw log-probs        — plackett_luce_logprob matches hand values, is a
     valid distribution (sums to 1 over permutations), reduces to log-softmax;
  3. kappa / q_i(kappa)        — the priority-sampling threshold + inclusion
     probabilities give an unbiased Horvitz-Thompson total (vs the known sum);
  4. numerics                  — log1mexp / inclusion_prob survive the E~0 and
     E~inf tails (the falsifier's cancellation lesson) and the conditional
     Gumbel shift preserves its target maximum exactly.

MC tests use a fixed generator and a large sample with loose tolerances.
"""

from __future__ import annotations

import itertools
import math

import pytest
import torch

from src.samplers.gumbel import (
    gumbel_noise,
    gumbel_topk_wor,
    inclusion_prob,
    log1mexp,
    log_inclusion_prob,
    perturb,
    plackett_luce_logprob,
    shift_gumbels,
    threshold_value,
)

torch.set_default_dtype(torch.float64)


def _gen(seed: int) -> torch.Generator:
    return torch.Generator().manual_seed(seed)


class TestLog1mexp:
    def test_matches_direct_in_safe_range(self) -> None:
        z = torch.tensor([-0.1, -0.5, -1.0, -5.0, -20.0])
        direct = torch.log(1.0 - torch.exp(z))
        assert torch.allclose(log1mexp(z), direct, atol=1e-12)

    def test_zero_is_neg_inf(self) -> None:
        assert torch.isneginf(log1mexp(torch.tensor(0.0)))

    def test_tiny_positive_clamped_no_nan(self) -> None:
        # perturbed - max can round to +1e-16; must not NaN
        out = log1mexp(torch.tensor(1e-16))
        assert torch.isneginf(out) or out.item() <= 0.0

    def test_extreme_negative_is_zero(self) -> None:
        assert log1mexp(torch.tensor(-1e3)).abs().item() < 1e-12

    def test_gradient_is_finite_near_zero(self) -> None:
        # the torch.where unselected-branch NaN trap the coupled certificate caught
        z = torch.tensor([-1e-16, -1e-8, -0.5, -1.0, -40.0], requires_grad=True)
        log1mexp(z).sum().backward()
        assert torch.isfinite(z.grad).all()


class TestInclusionProb:
    def test_matches_closed_form(self) -> None:
        logits = torch.tensor([1.0, 0.0, -1.0, 2.0])
        kappa = 0.3
        e = torch.exp(logits - kappa)
        assert torch.allclose(inclusion_prob(logits, kappa), 1.0 - torch.exp(-e))

    def test_log_matches_log_of_prob(self) -> None:
        logits = torch.tensor([1.0, 0.0, -1.0, 2.0, -3.0])
        for kappa in (-2.0, 0.0, 1.5, 4.0):
            q = inclusion_prob(logits, kappa)
            assert torch.allclose(log_inclusion_prob(logits, kappa), torch.log(q), atol=1e-9)

    def test_monotone_decreasing_in_kappa(self) -> None:
        logits = torch.tensor([0.5, -0.5, 1.0])
        q_low = inclusion_prob(logits, -1.0)
        q_high = inclusion_prob(logits, 3.0)
        assert (q_high < q_low).all()

    def test_tail_stability(self) -> None:
        # E ~ 0 (kappa >> logits): q -> 0 but log stays finite & not -inf-poisoned
        logits = torch.tensor([0.0])
        assert inclusion_prob(logits, 40.0).item() >= 0.0
        assert math.isfinite(log_inclusion_prob(logits, 40.0).item())
        # E ~ inf (kappa << logits): q -> 1, log q -> 0
        assert inclusion_prob(logits, -40.0).item() == pytest.approx(1.0)
        assert log_inclusion_prob(logits, -40.0).item() == pytest.approx(0.0, abs=1e-9)


class TestShiftGumbels:
    def test_preserves_target_max_and_argmax(self) -> None:
        g = perturb(torch.randn(9, generator=_gen(0)), generator=_gen(1))
        b = torch.tensor(2.345)
        shifted = shift_gumbels(g, b)
        assert torch.isclose(shifted.max(), b, atol=1e-9)
        assert (shifted <= b + 1e-9).all()
        assert shifted.argmax() == g.argmax()  # the max maps to b

    def test_batched(self) -> None:
        g = perturb(torch.randn(5, 7, generator=_gen(2)), generator=_gen(3))
        b = torch.tensor([0.0, 1.0, -2.0, 3.5, 10.0])
        shifted = shift_gumbels(g, b)  # b broadcasts over the item axis
        assert torch.allclose(shifted.max(dim=-1).values, b, atol=1e-9)


class TestPlackettLuceLogprob:
    def test_k1_is_log_softmax(self) -> None:
        logits = torch.tensor([1.0, 0.0, -1.0, 2.0])
        idx = torch.tensor([[0], [3], [2]])  # batch of single picks
        lp = plackett_luce_logprob(logits.expand(3, -1), idx)
        assert torch.allclose(lp, torch.log_softmax(logits, -1)[[0, 3, 2]], atol=1e-12)

    def test_hand_uniform_pair(self) -> None:
        # uniform 3-way, ordered pair prob = 1/(3*2) = 1/6
        logits = torch.zeros(3)
        lp = plackett_luce_logprob(logits.unsqueeze(0), torch.tensor([[0, 1]]))
        assert lp.exp().item() == pytest.approx(1.0 / 6.0)

    def test_full_permutation_sums_to_one(self) -> None:
        logits = torch.tensor([0.7, -0.2, 1.1, -0.6])
        perms = torch.tensor(list(itertools.permutations(range(4))))
        lp = plackett_luce_logprob(logits.expand(len(perms), -1), perms)
        assert lp.exp().sum().item() == pytest.approx(1.0, abs=1e-9)


class TestGumbelTopkWor:
    def test_returns_distinct_indices(self) -> None:
        s = gumbel_topk_wor(torch.tensor([1.0, 0.0, -1.0, 0.5, 2.0]), 3, generator=_gen(4))
        assert s.indices.shape == (3,)
        assert len(set(s.indices.tolist())) == 3

    def test_threshold_below_selected_above_rest(self) -> None:
        s = gumbel_topk_wor(torch.tensor([1.0, 0.0, -1.0, 0.5, 2.0]), 3, generator=_gen(5))
        sel = s.perturbed[s.indices]
        assert (sel > s.threshold).all()
        rest = [i for i in range(5) if i not in s.indices.tolist()]
        assert (s.perturbed[rest] <= s.threshold + 1e-12).all()

    def test_k_equals_m_threshold_neg_inf(self) -> None:
        s = gumbel_topk_wor(torch.tensor([0.1, 0.2, 0.3]), 3, generator=_gen(6))
        assert torch.isneginf(s.threshold)

    def test_rejects_bad_k(self) -> None:
        with pytest.raises(ValueError):
            gumbel_topk_wor(torch.zeros(4), 5, generator=_gen(7))

    def test_first_pick_marginal_is_softmax(self) -> None:
        logits = torch.tensor([1.0, 0.5, 0.0, -0.5, -1.0])
        n = 300_000
        g = logits + gumbel_noise((n, 5), generator=_gen(8))
        first = g.argmax(dim=-1)
        emp = torch.bincount(first, minlength=5).double() / n
        assert torch.allclose(emp, torch.softmax(logits, -1), atol=4e-3)

    @pytest.mark.parametrize("seq", [(0, 1, 2), (0, 2, 1), (1, 0, 2), (2, 1, 0)])
    def test_ordered_selection_matches_plackett_luce(self, seq: tuple[int, ...]) -> None:
        logits = torch.tensor([1.0, 0.5, 0.0, -0.5, -1.0])
        n = 300_000
        g = logits + gumbel_noise((n, 5), generator=_gen(9))
        top3 = g.topk(3, dim=-1).indices
        want = torch.tensor(seq)
        emp = (top3 == want).all(dim=-1).double().mean().item()
        pl = plackett_luce_logprob(logits.unsqueeze(0), want.unsqueeze(0)).exp().item()
        assert emp == pytest.approx(pl, abs=4e-3)


class TestHorvitzThompsonUnbiased:
    """kappa + q_i(kappa): priority-sampling HT total is unbiased vs the true sum."""

    def test_ht_total_recovers_sum(self) -> None:
        logits = torch.tensor([0.3, 0.1, -0.2, 0.6, -0.5, 0.0])
        a = torch.tensor([0.0, 1.0, 2.0, 4.0, 7.0, 10.0])  # arbitrary per-item values
        m, n, N = 6, 3, 400_000
        g = logits + gumbel_noise((N, m), generator=_gen(10))
        topvals = g.topk(n + 1, dim=-1).values
        kappa = topvals[:, n].unsqueeze(-1)          # [N,1] the (n+1)-th largest
        pool = g.topk(n, dim=-1).indices             # [N,n]
        q = inclusion_prob(logits.unsqueeze(0), kappa)  # [N,m]
        contrib = (a.unsqueeze(0) / q).gather(1, pool).sum(dim=1)  # [N]
        assert contrib.mean().item() == pytest.approx(a.sum().item(), rel=0.03)


==> anc/tests/test_maxk_wor.py <==
"""Certificate for the coupled Max@K estimator (the SBS -> training bridge).

Ports the day-3 falsifier's exact check into the suite, now verifying the `src`
implementation rather than a scratch copy. Over the Gumbel-threshold sampler
(pool above kappa, one item at it), integrated by composite Gauss-Legendre over
kappa and enumerated over draw configs:

  * value identity     — E[J_hat] = J_K;
  * gradient identity   — E[grad L_ascent] = grad J_K, where the trainable
    L_ascent = J_hat + stop_grad(J_hat) * log f (i.e. -coupled_maxk_loss);
  * ablation            — dropping the sampler-score term is biased (the falsifier
    result: the naive pathwise gradient points the wrong way);
  * unit                — pl_set_prob matches closed forms; loss sign is correct.

This covers the enumerable n>k sample-reuse cell the theorem rests on.
"""

from __future__ import annotations

import itertools

import numpy as np
import pytest
import torch

from src.estimators.maxk_wor import (
    coupled_maxk_loss,
    coupled_maxk_loss_polytime,
    maxk_wor_estimate,
    maxk_wor_estimate_polytime,
    maxk_wor_estimate_polytime_poolonly,
    pl_set_prob,
    sampler_log_density,
    sampler_log_density_poolonly,
)
from src.samplers.gumbel import gumbel_topk_wor

torch.set_default_dtype(torch.float64)

_THETA = torch.tensor([0.30, -0.20, 0.10, -0.10, 0.40])
_R = torch.tensor([0.0, 1.0, 2.0, 4.0, 10.0])
_M = 5


def _kappa_grid(panels: int = 16, nodes: int = 10, lo: float = -15.0, hi: float = 45.0):
    x, w = np.polynomial.legendre.leggauss(nodes)
    edges = np.linspace(lo, hi, panels + 1)
    ks, ws = [], []
    for a, b in zip(edges[:-1], edges[1:]):
        ks.append(0.5 * (b - a) * x + 0.5 * (b + a))
        ws.append(0.5 * (b - a) * w)
    return np.concatenate(ks), np.concatenate(ws)


def _j_true(theta: torch.Tensor, k: int) -> torch.Tensor:
    j = theta.new_zeros(())
    for combo in itertools.combinations(range(_M), k):
        s = torch.tensor(combo)
        j = j + pl_set_prob(theta, s) * _R[s].max()
    return j


def _sampler_expectation(
    theta: torch.Tensor, n_pool: int, k: int, *, score: bool = True, grid=None
):
    """Return (E[J_hat], autograd E[grad L], mass) over the Gumbel-threshold sampler.

    `grid` overrides the (kappa-node, weight) quadrature; default is the coarse
    `_kappa_grid()`. A finer grid drives the residual below the declared 1e-11
    tolerance -- see TestFineGridAccuracy.
    """
    kgrid, kw = grid if grid is not None else _kappa_grid()
    items = list(range(_M))
    objective = theta.new_zeros(())  # autograd of this -> E[grad L_ascent]
    e_j = 0.0
    mass = 0.0
    for pool in itertools.combinations(items, n_pool):
        pool_t = torch.tensor(pool)
        for t in (i for i in items if i not in pool):
            for kap, w in zip(kgrid, kw):
                kap_t = torch.tensor(float(kap))
                j_hat = maxk_wor_estimate(theta, pool_t, _R, k, kap_t)
                log_f = sampler_log_density(theta, pool_t, t, kap_t)
                f = torch.exp(log_f)
                l_ascent = j_hat + j_hat.detach() * log_f if score else j_hat
                objective = objective + w * f.detach() * l_ascent
                e_j += (w * f * j_hat).item()
                mass += (w * f).item()
    (grad,) = torch.autograd.grad(objective, theta)
    return e_j, grad, mass


class TestPlSetProb:
    def test_uniform_set_prob_is_one_over_choose(self) -> None:
        logits = torch.zeros(4)
        # uniform: every k-subset equally likely; sum over C(4,2)=6 subsets == 1
        total = sum(
            pl_set_prob(logits, torch.tensor(s)).item()
            for s in itertools.combinations(range(4), 2)
        )
        assert total == pytest.approx(1.0)
        assert pl_set_prob(logits, torch.tensor([0, 1])).item() == pytest.approx(1.0 / 6.0)

    def test_full_k_subsets_sum_to_one(self) -> None:
        logits = torch.tensor([0.7, -0.2, 1.1, -0.6, 0.3])
        for k in (1, 2, 3):
            total = sum(
                pl_set_prob(logits, torch.tensor(s)).item()
                for s in itertools.combinations(range(_M), k)
            )
            assert total == pytest.approx(1.0, abs=1e-9)


class TestValueIdentity:
    @pytest.mark.parametrize("k", [2, 3])
    def test_expected_estimate_equals_j_k(self, k: int) -> None:
        theta = _THETA.clone().requires_grad_(True)
        e_j, _, mass = _sampler_expectation(theta, n_pool=3, k=k)
        # quadrature-limited here; the falsifier pins the identity to 1e-15, this
        # confirms the src implementation matches (mass == 1 and E[J_hat] == J_K).
        assert mass == pytest.approx(1.0, abs=1e-4)  # sampler is a proper density
        assert e_j == pytest.approx(_j_true(theta, k).item(), abs=1e-4)


class TestGradientIdentity:
    @pytest.mark.parametrize("k", [2, 3])
    def test_expected_gradient_equals_grad_j_k(self, k: int) -> None:
        theta = _THETA.clone().requires_grad_(True)
        _, lhs, _ = _sampler_expectation(theta, n_pool=3, k=k, score=True)
        rhs_theta = _THETA.clone().requires_grad_(True)
        (rhs,) = torch.autograd.grad(_j_true(rhs_theta, k), rhs_theta)
        cos = torch.dot(lhs, rhs) / (lhs.norm() * rhs.norm())
        rel = (lhs - rhs).norm() / rhs.norm()
        assert cos.item() == pytest.approx(1.0, abs=1e-6)
        assert rel.item() < 1e-4

    def test_pathwise_only_is_biased(self) -> None:
        theta = _THETA.clone().requires_grad_(True)
        _, lhs, _ = _sampler_expectation(theta, n_pool=3, k=3, score=False)  # drop score
        rhs_theta = _THETA.clone().requires_grad_(True)
        (rhs,) = torch.autograd.grad(_j_true(rhs_theta, 3), rhs_theta)
        rel = (lhs - rhs).norm() / rhs.norm()
        assert rel.item() > 0.1  # the sampler-score term is essential


class TestLossSurrogate:
    def test_loss_is_negative_ascent_surrogate(self) -> None:
        theta = _THETA.clone()
        pool = torch.tensor([0, 3, 4])
        j = maxk_wor_estimate(theta, pool, _R, 2, 0.5)
        logf = sampler_log_density(theta, pool, threshold_item=1, kappa=0.5)
        loss = coupled_maxk_loss(theta, pool, 1, _R, 2, 0.5)
        assert loss.item() == pytest.approx(-(j + j.detach() * logf).item())

    def test_loss_gradient_flows_to_logits(self) -> None:
        theta = _THETA.clone().requires_grad_(True)
        loss = coupled_maxk_loss(theta, torch.tensor([0, 3, 4]), 1, _R, 2, 0.5)
        (g,) = torch.autograd.grad(loss, theta)
        assert torch.isfinite(g).all() and g.abs().sum() > 0

    def test_public_loss_detaches_baseline(self) -> None:
        pool = torch.tensor([0, 3, 4])
        theta_a = _THETA.clone().requires_grad_(True)
        baseline_a = theta_a.square().mean()
        loss_a = coupled_maxk_loss(
            theta_a, pool, 1, _R, 2, 0.5, baseline=baseline_a
        )
        (grad_a,) = torch.autograd.grad(loss_a, theta_a)

        theta_b = _THETA.clone().requires_grad_(True)
        baseline_b = theta_b.square().mean().detach()
        loss_b = coupled_maxk_loss(
            theta_b, pool, 1, _R, 2, 0.5, baseline=baseline_b
        )
        (grad_b,) = torch.autograd.grad(loss_b, theta_b)
        assert torch.allclose(grad_a, grad_b, atol=1e-12)


class TestPolyTimeEstimator:
    """O(n*k*Q) form == brute-force in value and gradient, and it scales."""

    @pytest.mark.parametrize("m,n,k", [(5, 3, 2), (6, 4, 3), (8, 6, 4), (10, 8, 4)])
    def test_value_matches_brute_force(self, m: int, n: int, k: int) -> None:
        torch.manual_seed(m * 10 + k)
        logits, rewards = torch.randn(m), torch.randn(m)
        pool, kappa = torch.arange(n), torch.tensor(0.3)
        brute = maxk_wor_estimate(logits, pool, rewards, k, kappa)
        poly = maxk_wor_estimate_polytime(logits, pool, rewards, k, kappa)
        assert poly.item() == pytest.approx(brute.item(), rel=1e-9)

    def test_pathwise_gradient_matches_brute(self) -> None:
        torch.manual_seed(0)
        m, n, k = 8, 6, 3
        rewards, pool, kappa = torch.randn(m), torch.arange(6), torch.tensor(0.3)
        lb = torch.randn(m, requires_grad=True)
        lp = lb.detach().clone().requires_grad_(True)
        (gb,) = torch.autograd.grad(maxk_wor_estimate(lb, pool, rewards, k, kappa), lb)
        (gp,) = torch.autograd.grad(
            maxk_wor_estimate_polytime(lp, pool, rewards, k, kappa), lp
        )
        assert ((gb - gp).norm() / gb.norm()).item() < 1e-6  # same training signal

    @pytest.mark.parametrize(
        "rewards",
        [
            torch.tensor([-8.0, -5.0, -3.0, -2.0, -1.0, -0.5, -0.2, -0.1]),
            torch.tensor([0.0, 0.0, 1.0, 1.0, 1.0, 2.0, 2.0, 2.0]),
        ],
        ids=["all_negative", "tied"],
    )
    def test_value_and_gradient_match_on_reward_edge_cases(
        self, rewards: torch.Tensor
    ) -> None:
        logits = torch.tensor([0.7, -0.2, 1.1, -0.6, 0.3, -0.4, 0.2, -0.1])
        pool, kappa, k = torch.arange(6), torch.tensor(0.3), 3
        lb = logits.clone().requires_grad_(True)
        lp = logits.clone().requires_grad_(True)
        brute = maxk_wor_estimate(lb, pool, rewards, k, kappa)
        poly = maxk_wor_estimate_polytime(lp, pool, rewards, k, kappa)
        (gb,) = torch.autograd.grad(brute, lb)
        (gp,) = torch.autograd.grad(poly, lp)
        assert poly.item() == pytest.approx(brute.item(), rel=1e-9, abs=1e-11)
        assert torch.allclose(gp, gb, atol=1e-8, rtol=1e-7)

    def test_loss_equivalent_to_brute(self) -> None:
        torch.manual_seed(1)
        m, n, k = 8, 6, 3
        rewards, pool, kappa = torch.randn(m), torch.arange(6), torch.tensor(0.2)
        lb = torch.randn(m, requires_grad=True)
        lp = lb.detach().clone().requires_grad_(True)
        loss_b = coupled_maxk_loss(lb, pool, 6, rewards, k, kappa)
        loss_p = coupled_maxk_loss_polytime(lp, pool, 6, rewards, k, kappa)
        assert loss_p.item() == pytest.approx(loss_b.item(), rel=1e-8)
        (gb,) = torch.autograd.grad(loss_b, lb)
        (gp,) = torch.autograd.grad(loss_p, lp)
        assert ((gb - gp).norm() / (gb.norm() + 1e-12)).item() < 1e-6

    def test_scales_to_mechanism_size(self) -> None:
        # n=16,k=8: brute-force is ~5e8 terms; poly-time must stay finite + differentiable
        torch.manual_seed(2)
        logits = torch.randn(20, requires_grad=True)
        rewards = torch.randn(20)
        val = maxk_wor_estimate_polytime(logits, torch.arange(16), rewards, 8, torch.tensor(0.2))
        (g,) = torch.autograd.grad(val, logits)
        assert torch.isfinite(val) and torch.isfinite(g).all() and g.abs().sum() > 0


class TestPolyTimeGradientCertificate:
    """Poly-time gradient certificate at n >= 12, where brute enumeration (C(12,k)*k!
    orderings) is impractical. The existing gradient test (test_pathwise_gradient_
    matches_brute) only covers n=6; here the autograd gradient of the O(n*k*Q) J_hat is
    checked against a central finite-difference reference of J_hat itself."""

    @pytest.mark.parametrize("k", [2, 4])
    def test_polytime_gradient_matches_finite_difference_n12(self, k: int) -> None:
        n = 12
        torch.manual_seed(100 + k)
        logits = torch.randn(n)
        rewards = torch.randn(n)
        pool = torch.arange(n)
        kappa = torch.tensor(0.3)

        lg = logits.clone().requires_grad_(True)
        val = maxk_wor_estimate_polytime(lg, pool, rewards, k, kappa)
        (grad,) = torch.autograd.grad(val, lg)
        assert torch.isfinite(grad).all()

        eps = 1e-6  # central difference: O(eps^2) truncation, O(1e-9) rel accuracy in f64
        fd = torch.empty(n, dtype=torch.float64)
        for i in range(n):
            lp = logits.clone()
            lp[i] += eps
            lm = logits.clone()
            lm[i] -= eps
            vp = maxk_wor_estimate_polytime(lp, pool, rewards, k, kappa)
            vm = maxk_wor_estimate_polytime(lm, pool, rewards, k, kappa)
            fd[i] = (vp - vm) / (2 * eps)
        rel = ((grad - fd).norm() / fd.norm()).item()
        assert rel < 1e-6  # observed ~1e-9; comfortably below


class TestOverflowStability:
    """Fix: overflowing Gauss-Laguerre nodes must never inject inf/NaN into the autograd
    graph. The previous post-hoc `torch.where(isfinite(contrib), ...)` zeroed overflow
    nodes AFTER the fact, which (a) biased J_hat low near P_S->1 and (b) left 0*inf=NaN
    in the BACKWARD pass -- silently corrupting the training gradient."""

    def test_high_kappa_gradient_is_finite(self) -> None:
        # kappa well above the logits -> q_i tiny -> h_i huge -> the k-product overflows
        # the DP. Old code returned a finite (silently tail-zeroed) value but a NaN
        # gradient; the fix drops the offending nodes in log space BEFORE the DP.
        torch.manual_seed(0)
        n = 16
        rewards = torch.randn(n)
        pool = torch.arange(n)
        for kappa in (200.0, 400.0, 600.0):
            logits = torch.zeros(n, requires_grad=True)
            val = maxk_wor_estimate_polytime(
                logits, pool, rewards, 8, torch.tensor(kappa), strict=False
            )
            (grad,) = torch.autograd.grad(val, logits)
            assert torch.isfinite(val).item()
            assert torch.isfinite(grad).all().item()

    def test_safe_regime_value_unchanged(self) -> None:
        # In-band kappa: the dropped large-t tail is negligible, so the value must be
        # bit-for-bit the brute-force estimate -- the fix does not perturb the forward.
        torch.manual_seed(1)
        n, k = 8, 4
        logits = torch.randn(n)
        rewards = torch.randn(n)
        pool = torch.arange(n)
        for kappa in (0.2, 30.0, 45.0):
            poly = maxk_wor_estimate_polytime(logits, pool, rewards, k, torch.tensor(kappa))
            brute = maxk_wor_estimate(logits, pool, rewards, k, torch.tensor(kappa))
            assert poly.item() == pytest.approx(brute.item(), rel=1e-9)

    def test_biased_tail_truncation_warns(self) -> None:
        # n == k (single subset, P_S = 1) with kappa beyond the certified band: the
        # integrand still decays (rate p_min,S > 0) but so slowly that the float
        # overflow ceiling truncates it before the decay kills the mass, genuinely
        # biasing J_hat low. That must raise a RuntimeWarning instead of silently
        # returning a corrupted value (the replacement for the old silent zeroing).
        torch.manual_seed(3)
        n = 6
        logits = torch.randn(n)
        rewards = torch.randn(n)
        pool = torch.arange(n)
        with pytest.warns(RuntimeWarning):
            maxk_wor_estimate_polytime(
                logits, pool, rewards, n, torch.tensor(80.0), strict=False
            )


class TestSecondMoment:
    """Estimator-weight second moment is finite iff n >= 2k (k/n <= 1/2) and diverges
    for n < 2k, the boundary n = 2k-1 being log-divergent. With W = 1/prod_{i in S}
    q_i(kappa) over an n-item WOR pool, the threshold kappa is the (n+1)-th order
    statistic so P(kappa > t) ~ e^{-(n+1)t}, while W ~ e^{k*kappa}; hence
    E[W^2] ~ int e^{2kt} e^{-(n+1)t} dt converges iff n + 1 > 2k, i.e. n >= 2k."""

    @staticmethod
    def _weight_second_moment(m: int, n: int, k: int, num: int, seed: int):
        """MC over WOR draws: return (E[W^2], tail-dominance maxW^2/sumW^2, max W)."""
        gen = torch.Generator().manual_seed(seed)
        logits = torch.zeros(m)
        batch = logits[None, :].expand(num, m).contiguous()
        smp = gumbel_topk_wor(batch, n, generator=gen)  # pool of size n, threshold kappa
        kappa = smp.threshold[:, None]  # [num, 1], the (n+1)-th order statistic
        q = -torch.expm1(-torch.exp(logits[None, :] - kappa))  # [num, m] inclusion probs
        q_pool = torch.gather(q, 1, smp.indices)  # [num, n]
        # heaviest k-subset weight = 1 / product of the k smallest q_i in the pool
        heaviest = torch.topk(q_pool, k, dim=1, largest=False).values  # [num, k]
        w = 1.0 / heaviest.prod(dim=1)  # [num]
        w2 = w * w
        # tail dominance -> 0 as num grows iff the second moment is finite
        return w2.mean().item(), (w2.max() / w2.sum()).item(), w.max().item()

    def test_second_moment_finite_for_n_ge_2k(self) -> None:
        # n=6, k=2 (n > 2k, strongly finite): E[W^2] ~ 14 is bounded and stable across
        # a 10x sample increase, and the tail dominance shrinks -> finite second moment.
        m1, d1, _ = self._weight_second_moment(10, 6, 2, 20_000, seed=0)
        m2, d2, _ = self._weight_second_moment(10, 6, 2, 200_000, seed=0)
        assert m1 < 60.0 and m2 < 60.0  # bounded (true value ~14), no blow-up
        assert abs(m2 - m1) / m1 < 0.5  # stable across the 10x sample increase
        assert d2 < d1  # maxW^2/sumW^2 vanishing -> no single draw dominates

    def test_second_moment_diverges_for_n_lt_2k(self) -> None:
        # n=4, k=3 (k/n = 0.75 > 1/2): the second moment is INFINITE. The running MC
        # estimate sits orders of magnitude above the finite regime and its extreme
        # keeps growing with sample size -- the heavy tail never tames. Documented
        # divergence (contrast test_second_moment_finite_for_n_ge_2k).
        m1, _, x1 = self._weight_second_moment(8, 4, 3, 20_000, seed=0)
        m2, _, x2 = self._weight_second_moment(8, 4, 3, 200_000, seed=0)
        assert m2 > 500.0  # vastly exceeds the finite (~14) regime
        assert x2 > x1  # the maximum weight keeps growing with the sample size


class TestKappaDetach:
    """Prop. 1 holds the realized priority kappa fixed; the loss must stop-gradient it.

    The Gumbel-Top-n sampler returns kappa = (logits + Gumbel)_{(n+1)}, which carries a
    gradient to logits. Differentiating the surrogate THROUGH kappa adds an extra
    pathwise-through-threshold term absent from Proposition 1, so `coupled_maxk_loss*`
    detach kappa internally. These tests pin both facts: the term is real, and the loss
    neutralizes it.
    """

    _pool = torch.tensor([0, 1, 2])
    _t_item = 3
    _k = 2

    def _kappa_of(self, logits: torch.Tensor) -> torch.Tensor:
        # A differentiable stand-in for the sampler threshold: carries grad to logits.
        return logits[self._t_item] + 0.5

    def test_sampler_threshold_carries_grad(self) -> None:
        # Root cause: the raw priority threshold IS differentiable in logits.
        logits = _THETA.clone().requires_grad_(True)
        g = torch.Generator().manual_seed(0)
        s = gumbel_topk_wor(logits, 3, generator=g)
        assert s.threshold.requires_grad

    @pytest.mark.parametrize("loss_fn", [coupled_maxk_loss, coupled_maxk_loss_polytime])
    def test_loss_stopgradients_kappa(self, loss_fn) -> None:
        # loss(grad-carrying kappa) and loss(pre-detached kappa) give the SAME logit grad.
        la = _THETA.clone().requires_grad_(True)
        loss_fn(la, self._pool, self._t_item, _R, self._k, self._kappa_of(la)).backward()
        lb = _THETA.clone().requires_grad_(True)
        detached = self._kappa_of(lb).detach()
        loss_fn(lb, self._pool, self._t_item, _R, self._k, detached).backward()
        assert torch.allclose(la.grad, lb.grad, atol=1e-10)

    def test_threshold_path_is_load_bearing(self) -> None:
        # WITHOUT the detach the extra threshold term is nonzero -- build the raw
        # surrogate by hand with grad-carrying vs detached kappa; the logit grads differ.
        def raw_grad(detach_kappa: bool) -> torch.Tensor:
            lg = _THETA.clone().requires_grad_(True)
            kappa = self._kappa_of(lg)
            if detach_kappa:
                kappa = kappa.detach()
            j = maxk_wor_estimate(lg, self._pool, _R, self._k, kappa)
            logf = sampler_log_density(lg, self._pool, self._t_item, kappa)
            (-(j + j.detach() * logf)).backward()
            assert lg.grad is not None
            return lg.grad

        g_through = raw_grad(detach_kappa=False)
        g_fixed = raw_grad(detach_kappa=True)
        assert not torch.allclose(g_through, g_fixed, atol=1e-6)


class TestFineGridAccuracy:
    """The value/gradient identity residual is quadrature, not estimator bias.

    On the coarse default kappa-grid the identity holds to ~1e-4..1e-6; refining the
    grid drives all declared errors below 1e-11, confirming contraction under the
    composite Gauss-Legendre kappa integration.
    """

    @pytest.mark.parametrize("k", [2, 3])
    def test_value_and_gradient_reach_machine_precision(self, k: int) -> None:
        fine = _kappa_grid(panels=32, nodes=16, lo=-20.0, hi=55.0)
        theta = _THETA.clone().requires_grad_(True)
        jt = _j_true(theta, k)
        (gt,) = torch.autograd.grad(jt, theta)

        ts = _THETA.clone().requires_grad_(True)
        e_j, gs, mass = _sampler_expectation(ts, n_pool=3, k=k, grid=fine)
        assert abs(mass - 1.0) < 1e-11  # sampler is a proper density
        assert abs(e_j - jt.item()) < 1e-11  # declared fine-grid value tolerance
        rel_l2 = ((gs - gt).norm() / gt.norm()).item()
        assert rel_l2 < 1e-11  # declared fine-grid gradient tolerance

    def test_coarse_grid_residual_is_quadrature(self) -> None:
        # coarse grid: ~1e-4..1e-6; fine grid: ~1e-14 -- refining shrinks the residual,
        # so the gap is quadrature, not a biased estimator.
        theta = _THETA.clone().requires_grad_(True)
        jt = _j_true(theta, 2)
        jt_v = jt.item()
        coarse, _, _ = _sampler_expectation(_THETA.clone().requires_grad_(True), 3, 2)
        fine, _, _ = _sampler_expectation(
            _THETA.clone().requires_grad_(True), 3, 2,
            grid=_kappa_grid(panels=32, nodes=16, lo=-20.0, hi=55.0),
        )
        assert abs(fine - jt_v) < abs(coarse - jt_v) / 100  # >=2 orders tighter


class TestStrictMode:
    """strict=True is the clamp/truncation-free path (quadrature is still finite-Q):
    identical to the defensive path in the safe regime, raises outside it."""

    def test_strict_matches_defensive_in_safe_regime(self) -> None:
        g = torch.Generator().manual_seed(0)
        m, n, k = 10, 8, 4
        logits = torch.randn(m, generator=g).requires_grad_(True)
        rewards = torch.randn(m, generator=g)
        pool = torch.arange(n)
        kappa = torch.tensor(0.3)
        l_def = coupled_maxk_loss_polytime(
            logits, pool, n, rewards, k, kappa, strict=False
        )
        l_st = coupled_maxk_loss_polytime(logits, pool, n, rewards, k, kappa, strict=True)
        assert l_def.item() == pytest.approx(l_st.item(), rel=1e-12)
        (g_def,) = torch.autograd.grad(l_def, logits, retain_graph=False)
        logits2 = logits.detach().clone().requires_grad_(True)
        l_st2 = coupled_maxk_loss_polytime(logits2, pool, n, rewards, k, kappa, strict=True)
        (g_st,) = torch.autograd.grad(l_st2, logits2)
        assert torch.allclose(g_def, g_st, atol=1e-12)

    def test_scientific_default_raises_on_node_overflow(self) -> None:
        # The regime where the defensive path warns-and-truncates (biased low): strict
        # mode must refuse rather than bias.
        torch.manual_seed(3)
        n = 6
        logits = torch.randn(n)
        rewards = torch.randn(n)
        pool = torch.arange(n)
        with pytest.raises(RuntimeError, match="strict"):
            maxk_wor_estimate_polytime(
                logits, pool, rewards, n, torch.tensor(80.0)
            )

    def test_scientific_default_density_raises_on_underflow(self) -> None:
        # kappa so far above the logits that q_i underflows to exactly 0 in float64:
        # defensive clamps to a finite floor; strict raises.
        logits = torch.zeros(5, dtype=torch.float64)
        pool = torch.tensor([0, 1])
        kappa = torch.tensor(800.0, dtype=torch.float64)  # e^{0-800} underflows
        finite = sampler_log_density(logits, pool, 2, kappa, clamp=True)
        assert torch.isfinite(finite)
        with pytest.raises(ValueError, match="strict"):
            sampler_log_density(logits, pool, 2, kappa)

    def test_clamp_is_a_real_bias_when_engaged(self) -> None:
        # Where the -80 floor engages (but nothing is -inf), defensive != strict:
        # the clamp is a genuine, documented bias of the score, not a no-op.
        logits = torch.zeros(5, dtype=torch.float64)
        pool = torch.tensor([0, 1])
        kappa = torch.tensor(100.0, dtype=torch.float64)  # log q ~ -100 < -80 floor
        l_def = sampler_log_density(logits, pool, 2, kappa, clamp=True)
        l_st = sampler_log_density(logits, pool, 2, kappa, clamp=False)
        assert torch.isfinite(l_st)
        assert l_def.item() != pytest.approx(l_st.item(), rel=1e-6)


class TestPoolOnly:
    """The pool-only (sequence-scale) forms equal the flat full-support forms.

    Feed the pool-only functions the log-softmax probabilities and the kappa shifted to
    the normalized scale (kappa' = kappa - logsumexp(logits); the Gumbel race is
    shift-invariant in the (phi, kappa) pair): values must match to float64 precision.
    This is the executable content of the pool-only corollary: the estimator and the
    sampler score need only the drawn items' probabilities plus total mass 1.
    """

    def _setup(self, m: int = 9, n: int = 6, seed: int = 4):
        g = torch.Generator().manual_seed(seed)
        logits = torch.randn(m, generator=g, dtype=torch.float64)
        rewards = torch.randn(m, generator=g, dtype=torch.float64)
        pert = logits + (-torch.log(-torch.log(torch.rand(m, generator=g, dtype=torch.float64))))
        order = torch.argsort(pert, descending=True)
        pool = order[:n]
        t_item = int(order[n].item())
        kappa = pert[order[n]].detach()
        lse = torch.logsumexp(logits, dim=-1)
        return logits, rewards, pool, t_item, kappa, lse

    @pytest.mark.parametrize("k", [1, 2, 3])
    def test_estimate_matches_full_support(self, k: int) -> None:
        logits, rewards, pool, _, kappa, lse = self._setup()
        full = maxk_wor_estimate_polytime(logits, pool, rewards, k, kappa)
        log_p_pool = torch.log_softmax(logits, dim=-1)[pool]
        po = maxk_wor_estimate_polytime_poolonly(
            log_p_pool, rewards[pool], k, kappa - lse
        )
        assert po.item() == pytest.approx(full.item(), rel=1e-12)

    def test_density_matches_full_support(self) -> None:
        logits, _, pool, t_item, kappa, lse = self._setup()
        full = sampler_log_density(logits, pool, t_item, kappa)
        log_p = torch.log_softmax(logits, dim=-1)
        po = sampler_log_density_poolonly(log_p[pool], log_p[t_item], kappa - lse)
        assert po.item() == pytest.approx(full.item(), rel=1e-12)

    def test_poolonly_gradient_flows_to_pool_logprobs(self) -> None:
        # At sequence scale the gradient must reach the decoder through the pool
        # items' log-probs; check it is finite and nonzero.
        logits, rewards, pool, t_item, kappa, lse = self._setup()
        log_p = torch.log_softmax(logits, dim=-1).detach()
        lp_pool = log_p[pool].clone().requires_grad_(True)
        lp_t = log_p[t_item].clone().requires_grad_(True)
        j = maxk_wor_estimate_polytime_poolonly(lp_pool, rewards[pool], 2, kappa - lse)
        f = sampler_log_density_poolonly(lp_pool, lp_t, kappa - lse)
        (-(j + j.detach() * f)).backward()
        assert lp_pool.grad is not None and torch.isfinite(lp_pool.grad).all()
        assert lp_pool.grad.abs().sum() > 0
        assert lp_t.grad is not None and torch.isfinite(lp_t.grad).all()


class TestQuadratureStress:
    """Poly-vs-brute agreement across skew, (n,k), and node budget Q.

    The subset-sum elimination is exact; the only approximation is the Q-node
    Gauss-Laguerre quadrature. This sweep checks (a) the residual at the default
    Q=96 stays tiny across skewed logits and draw ratios, and (b) the residual is
    controlled by Q (increasing the budget does not hurt, and the default is at
    worst comparable to a coarse Q=16). No general Q(eps) bound is claimed.
    """

    @pytest.mark.parametrize("skew", [0.0, 1.5, 3.0])
    @pytest.mark.parametrize("m,n,k", [(8, 6, 3), (10, 8, 4)])
    def test_default_budget_accurate_across_skew(self, skew: float, m: int, n: int, k: int) -> None:
        g = torch.Generator().manual_seed(int(skew * 10) + m)
        direction = torch.randn(m, generator=g)
        logits = skew * direction / max(direction.norm().item(), 1e-9)
        rewards = torch.randn(m, generator=g)
        pool, kappa = torch.arange(n), torch.tensor(0.3)
        brute = maxk_wor_estimate(logits, pool, rewards, k, kappa)
        poly = maxk_wor_estimate_polytime(logits, pool, rewards, k, kappa, num_quad=96)
        assert poly.item() == pytest.approx(brute.item(), rel=1e-9)

    def test_residual_controlled_by_node_budget(self) -> None:
        g = torch.Generator().manual_seed(11)
        m, n, k = 8, 6, 3
        logits = 2.0 * torch.randn(m, generator=g)
        rewards = torch.randn(m, generator=g)
        pool, kappa = torch.arange(n), torch.tensor(0.3)
        brute = maxk_wor_estimate(logits, pool, rewards, k, kappa).item()
        errs = {}
        # NOTE: numpy's laggauss weight computation overflows to NaN for very large
        # node counts (e.g. Q=192 on numpy 1.26/2.x), so the sweep tops out at 128.
        for q in (16, 48, 96, 128):
            poly = maxk_wor_estimate_polytime(logits, pool, rewards, k, kappa, num_quad=q)
            errs[q] = abs(poly.item() - brute) / max(abs(brute), 1e-12)
        assert errs[96] <= errs[16]  # refining the budget does not hurt
        assert errs[96] < 1e-9 and errs[128] < 1e-9  # default budget is ample here


==> anc/tests/test_sbs.py <==
"""End-to-end certificates for finite structured Stochastic Beam Search."""

from __future__ import annotations

import torch

from src.estimators.maxk_wor import (
    maxk_wor_estimate_polytime,
    maxk_wor_estimate_polytime_poolonly,
)
from src.samplers.sbs import stochastic_beam_search

torch.set_default_dtype(torch.float64)


ROOT_LOGITS = torch.tensor([0.8, -0.2])
CHILD_LOGITS = torch.tensor([[-0.4, 0.6], [0.3, -0.3]])


def _step_logits(prefixes: torch.Tensor) -> torch.Tensor:
    """Normalized binary-tree policy with prefix-dependent second-step logits."""
    batch, width, depth = prefixes.shape
    if depth == 0:
        root = torch.log_softmax(ROOT_LOGITS, dim=-1)
        return root.view(1, 1, 2).expand(batch, width, 2)
    child = torch.log_softmax(CHILD_LOGITS, dim=-1)
    return child[prefixes[..., 0]]


def _leaf_log_probs() -> torch.Tensor:
    root = torch.log_softmax(ROOT_LOGITS, dim=-1)
    child = torch.log_softmax(CHILD_LOGITS, dim=-1)
    return torch.stack(
        [root[first] + child[first, second] for first in range(2) for second in range(2)]
    )


def _leaf_indices(sequences: torch.Tensor) -> torch.Tensor:
    return sequences[..., 0] * 2 + sequences[..., 1]


def test_sbs_reports_exact_structured_log_probabilities() -> None:
    result = stochastic_beam_search(
        _step_logits,
        num_steps=2,
        k=3,
        batch_size=32,
        generator=torch.Generator().manual_seed(4),
    )
    leaf_log_p = _leaf_log_probs()
    indices = _leaf_indices(result.sequences)
    assert torch.allclose(result.log_prob, leaf_log_p[indices], atol=1e-12)
    assert (result.perturbed > result.threshold[:, None]).all()
    assert all(row.unique().numel() == 3 for row in indices)


def test_sbs_first_sequence_matches_leaf_distribution() -> None:
    draws = 60_000
    result = stochastic_beam_search(
        _step_logits,
        num_steps=2,
        k=2,
        batch_size=draws,
        generator=torch.Generator().manual_seed(5),
    )
    first = _leaf_indices(result.sequences[:, :1]).squeeze(1)
    observed = torch.bincount(first, minlength=4).to(torch.float64) / draws
    expected = _leaf_log_probs().exp()
    assert torch.allclose(observed, expected, atol=8e-3)


def test_sbs_ordered_pair_matches_plackett_luce_law() -> None:
    """Certify the joint top-2 law, not only the first-sample marginal."""
    draws = 80_000
    result = stochastic_beam_search(
        _step_logits,
        num_steps=2,
        k=2,
        batch_size=draws,
        generator=torch.Generator().manual_seed(17),
    )
    pair = _leaf_indices(result.sequences)
    codes = pair[:, 0] * 4 + pair[:, 1]
    observed = torch.bincount(codes, minlength=16).to(torch.float64) / draws

    p = _leaf_log_probs().exp()
    expected = torch.zeros(16, dtype=torch.float64)
    for first in range(4):
        for second in range(4):
            if first != second:
                expected[4 * first + second] = p[first] * p[second] / (1.0 - p[first])

    assert torch.allclose(observed, expected, atol=6e-3)
    assert (result.perturbed[:, -1] > result.threshold).all()


def test_pool_only_estimator_matches_flat_enumeration_on_sbs_draw() -> None:
    result = stochastic_beam_search(
        _step_logits,
        num_steps=2,
        k=3,
        batch_size=1,
        generator=torch.Generator().manual_seed(6),
    )
    leaf_log_p = _leaf_log_probs()
    pool = _leaf_indices(result.sequences[0])
    rewards = torch.tensor([-1.2, 0.3, 1.7, -0.4])
    kappa = result.threshold[0].detach()

    flat = maxk_wor_estimate_polytime(
        leaf_log_p, pool, rewards, k=2, kappa=kappa
    )
    pool_only = maxk_wor_estimate_polytime_poolonly(
        result.log_prob[0], rewards[pool], k=2, kappa=kappa
    )
    assert torch.allclose(pool_only, flat, atol=1e-12)

